The elliptic double box and symbology beyond polylogarithms

We study the elliptic double-box integral, which contributes to generic massless QFTs and is the only contribution to a particular 10-point scattering amplitude in N=4 SYM theory. Based on a Feynman parametrization, we express this integral in terms of elliptic polylogarithms. We then study its symbol, finding a rich structure and remarkable similarity with the non-elliptic case. In particular, the first entry of the symbol is expressible in terms of logarithms of dual-conformal cross-ratios, and elliptic letters only occur in the last two entries. Moreover, the symbol makes manifest a differential equation relating the double-box integral to a 6D hexagon integral, suggesting that it can be bootstrapped based on the latter integral alone.

==> anc/dbE4andcE4 <==
(* ::Package:: *)

(*************************************************************************)
(*                                                                       *)
(*   Ancillary file to "The elliptic double box and symbology beyond     *) 
(*   polylogarithms" by Alexander Kristensson, Matthias Wilhelm and      *)           
(*   Chi Zhang, arXiv:2106.xxxxx.                                        *)
(*                                                                       *)
(*   This file contains the results of the 10-point double-box integral  *)
(*   in terms of E4 functions and curly E4 functions, which we denote    *)
(*   by dbE4 and dbcE4, respectively. ellipticP is the quartic           *)
(*   polynomial defining the corresponding elliptic curve.               *)
(*   cpTokinematics provides the replacement rules from the arguments    *)
(*   of E4 and curly E4 functions to the kinematics. sqrtTouv            *)
(*   provides the definition of some shorthand notation we used in       *)
(*   cpTokinematics.                                                     *)
(*                                                                       *)                                       
(*************************************************************************)


ellipticP = x^2 + 2*x^3 + x^4 - 2*x^2*u[1] - 2*x^3*u[1] + x^2*u[1]^2 + 2*x*u[2] + 
  4*x^2*u[2] + 2*x^3*u[2] - 4*x*u[1]*u[2] - 4*x^2*u[1]*u[2] + 
  2*x*u[1]^2*u[2] + u[2]^2 + 2*x*u[2]^2 + x^2*u[2]^2 - 2*u[1]*u[2]^2 - 
  2*x*u[1]*u[2]^2 + u[1]^2*u[2]^2 - 2*x*u[2]*u[4] - 4*x^2*u[2]*u[4] - 
  2*x^3*u[2]*u[4] + 2*x*u[1]*u[2]*u[4] + 2*x^2*u[1]*u[2]*u[4] - 
  2*u[2]^2*u[4] - 4*x*u[2]^2*u[4] - 2*x^2*u[2]^2*u[4] + 2*u[1]*u[2]^2*u[4] + 
  2*x*u[1]*u[2]^2*u[4] + u[2]^2*u[4]^2 + 2*x*u[2]^2*u[4]^2 + 
  x^2*u[2]^2*u[4]^2 + 2*x*v[1] + 4*x^2*v[1] + 2*x^3*v[1] - 2*x*u[1]*v[1] - 
  2*x^2*u[1]*v[1] + 2*u[2]*v[1] + 4*x*u[2]*v[1] + 2*x^2*u[2]*v[1] - 
  2*u[1]*u[2]*v[1] - 2*x*u[1]*u[2]*v[1] - 2*u[2]*u[4]*v[1] - 
  4*x*u[2]*u[4]*v[1] - 2*x^2*u[2]*u[4]*v[1] + v[1]^2 + 2*x*v[1]^2 + 
  x^2*v[1]^2 - 2*x^2*v[2] - 2*x^3*v[2] + 2*x^2*u[1]*v[2] - 2*x*u[2]*v[2] - 
  2*x^2*u[2]*v[2] + 2*x*u[1]*u[2]*v[2] + 2*x^2*u[3]*v[2] + 2*x^3*u[3]*v[2] - 
  2*x^2*u[1]*u[3]*v[2] + 2*x*u[2]*u[3]*v[2] + 2*x^2*u[2]*u[3]*v[2] - 
  2*x*u[1]*u[2]*u[3]*v[2] + 2*x*u[2]*u[4]*v[2] + 2*x^2*u[2]*u[4]*v[2] - 
  4*x*u[1]*u[2]*u[4]*v[2] + 2*x*u[2]*u[3]*u[4]*v[2] + 
  2*x^2*u[2]*u[3]*u[4]*v[2] - 4*x*v[1]*v[2] - 4*x^2*v[1]*v[2] + 
  2*x*u[1]*v[1]*v[2] - 2*u[2]*v[1]*v[2] - 2*x*u[2]*v[1]*v[2] - 
  2*u[1]*u[2]*v[1]*v[2] + 2*x*u[3]*v[1]*v[2] + 2*x^2*u[3]*v[1]*v[2] + 
  4*u[2]*u[3]*v[1]*v[2] + 4*x*u[2]*u[3]*v[1]*v[2] + 2*u[2]*u[4]*v[1]*v[2] + 
  2*x*u[2]*u[4]*v[1]*v[2] - 2*v[1]^2*v[2] - 2*x*v[1]^2*v[2] + x^2*v[2]^2 - 
  2*x^2*u[3]*v[2]^2 + x^2*u[3]^2*v[2]^2 + 2*x*v[1]*v[2]^2 - 
  2*x*u[3]*v[1]*v[2]^2 + v[1]^2*v[2]^2; 

cpTokinematics = {cp[1]->0,cp[2]->-1,cp[3]->\[Infinity],cp[4]->-u[2],cp[5]->-v[1],cp[6]->-(v[1]/u[4]),cp[7]->-1+u[1]/u[3],cp[8]->-u[2] u[4] u[5],cp[9]->u[2] (-1+u[4])-v[1],cp[10]->(-u[2] (-1+u[3]+u[4])+v[1])/(-1+u[3]),cp[11]->(-u[2] u[3] u[4] u[5]+v[1])/(-1+u[3]),cp[12]->(u[2] u[3] u[4] u[5]-v[1])/(u[4]-u[3] u[4] u[5]),cp[13]->(u[2] (-u[1]+u[3] u[4] u[5] v[2]))/(u[1]-u[3] v[2]),cp[14]->(v[1] (-u[1]+u[3] u[4] u[5] v[2]))/(u[4] (u[1]-u[3] u[5] v[2])),cp[15]->(u[2] (-1+u[4]) u[4] u[5]+v[1]-u[4] u[5] v[1])/(u[4] (-1+u[5])),cp[16]->(u[1] (u[2] (-1+u[4])-v[1])+u[3] v[1] v[2])/(u[1]-u[3] v[2]),cp[17]->-1+zz[1,3,5,8],cp[18]->-1+zzb[1,3,5,8],cp[19]->-1+zz[1,3,6,8],cp[20]->-1+zzb[1,3,6,8],cp[21]->-zz[3,5,8,10],cp[22]->-zzb[3,5,8,10],cp[23]->-zz[3,6,8,10],cp[24]->-zzb[3,6,8,10],cp[25]->ab[9,10,1,cap[{7,8},{2,3,5}]]/(ab[1,5,9,10] ab[2,3,7,8]),cp[26]->ab[4,5,6,cap[{2,3},{7,8,10}]]/(ab[2,3,7,8] ab[4,5,6,10])};


 sqrtTouv= {zz[1, 3, 5, 8] -> 
   1 + (-1 + u[1] - v[1] + Sqrt[-4*v[1] + (1 - u[1] + v[1])^2])/2, 
  zzb[1, 3, 5, 8] :> (1/2)*(-1 + u[1] - v[1] - 
      Sqrt[-4*v[1] + (1 - u[1] + v[1])^2]) + 1, 
  zz[1, 3, 6, 8] :> 1 + (-u[4] - v[1] + u[3]*u[4]*u[5]*v[2] + 
      Sqrt[-4*u[4]*v[1] + (u[4] + v[1] - u[3]*u[4]*u[5]*v[2])^2])/(2*u[4]), 
  zzb[1, 3, 6, 8] :> 1 - (u[4] + v[1] - u[3]*u[4]*u[5]*v[2] + 
      Sqrt[-4*u[4]*v[1] + (u[4] + v[1] - u[3]*u[4]*u[5]*v[2])^2])/(2*u[4]), 
  zz[3, 5, 8, 10] :> (-u[1] + u[3] + u[2]*u[3]*u[4]*u[5] + 
     Sqrt[-4*u[2]*u[3]^2*u[4]*u[5] + (-u[1] + u[3] + u[2]*u[3]*u[4]*u[5])^2])/
    (2*u[3]), zzb[3, 5, 8, 10] :> 
   -((u[1] - u[3] - u[2]*u[3]*u[4]*u[5] + Sqrt[-4*u[2]*u[3]^2*u[4]*u[5] + 
        (-u[1] + u[3] + u[2]*u[3]*u[4]*u[5])^2])/(2*u[3])), 
  zz[3, 6, 8, 10] :> (-(1/2))*(-1 - u[2] - 
     Sqrt[-4*u[2] + (1 + u[2] - v[2])^2] + v[2]), 
  zzb[3, 6, 8, 10] :> (-(1/2))*(-1 - u[2] + 
     Sqrt[-4*u[2] + (1 + u[2] - v[2])^2] + v[2]), 
  ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*ab[2, 3, 7, 8]) :> 
   (1/(2*u[3]*u[4]*(-1 + u[5])))*((-u[1])*u[4] + u[3]*u[4] - u[3]*u[4]*u[5] + 
     u[1]*u[3]*u[4]*u[5] - u[2]*u[3]*u[4]*u[5] + u[2]*u[3]*u[4]^2*u[5] + 
     u[3]*v[1] - u[3]*u[4]*u[5]*v[1] + u[3]*u[4]*u[5]*v[2] - 
     u[3]^2*u[4]*u[5]*v[2] + 
     Sqrt[(u[1]*u[4]*(-1 + u[3]*u[5]) + u[3]*(u[4] + u[2]*u[4]^2*u[5] + 
           v[1] - u[4]*u[5]*(1 + u[2] + v[1] - v[2] + u[3]*v[2])))^2 - 
       4*u[3]*u[4]*(-1 + u[5])*
        (v[1]*(u[1] + u[3]*(-1 - u[4]*u[5]*(-1 + v[2]))) + 
         u[2]*u[3]*u[4]*u[5]*(1 - u[1] + u[4]*(-1 + u[3]*u[5]*v[2])))]), 
  ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*ab[4, 5, 6, 10]) :> 
   (-(1/(2*u[3]*u[4]*(-1 + u[5]))))*(u[1]*u[4] - u[3]*u[4] + u[3]*u[4]*u[5] - 
     u[1]*u[3]*u[4]*u[5] + u[2]*u[3]*u[4]*u[5] - u[2]*u[3]*u[4]^2*u[5] - 
     u[3]*v[1] + u[3]*u[4]*u[5]*v[1] - u[3]*u[4]*u[5]*v[2] + 
     u[3]^2*u[4]*u[5]*v[2] + 
     Sqrt[(u[1]*u[4]*(-1 + u[3]*u[5]) + u[3]*(u[4] + u[2]*u[4]^2*u[5] + 
           v[1] - u[4]*u[5]*(1 + u[2] + v[1] - v[2] + u[3]*v[2])))^2 - 
       4*u[3]*u[4]*(-1 + u[5])*
        (v[1]*(u[1] + u[3]*(-1 - u[4]*u[5]*(-1 + v[2]))) + 
         u[2]*u[3]*u[4]*u[5]*(1 - u[1] + u[4]*(-1 + u[3]*u[5]*v[2])))])};


dbE4 = -EE4[{{0, 0}, {-1, cp[3]}, {1, cp[1]}, {1, cp[1]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[1]}, {1, cp[2]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[1]}, {1, cp[6]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[1]}, {1, cp[8]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[2]}, {1, cp[1]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[2]}, {1, cp[2]}}, Infinity] + 
  2*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[4]}, {1, cp[4]}}, Infinity] - 
  2*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[4]}, {1, cp[6]}}, Infinity] + 
  2*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[4]}, {1, cp[8]}}, Infinity] + 
  2*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[5]}, {1, cp[5]}}, Infinity] - 
  2*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[5]}, {1, cp[6]}}, Infinity] + 
  2*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[5]}, {1, cp[8]}}, Infinity] - 
  3*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[9]}, {1, cp[4]}}, Infinity] - 
  3*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[9]}, {1, cp[5]}}, Infinity] + 
  3*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[9]}, {1, cp[6]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[11]}, {1, cp[5]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[11]}, {1, cp[8]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[13]}, {1, cp[4]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[13]}, {1, cp[8]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[15]}, {1, cp[4]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[15]}, {1, cp[5]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[15]}, {1, cp[6]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[15]}, {1, cp[8]}}, Infinity] + 
  2*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[17]}, {1, cp[1]}}, Infinity] - 
  2*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[17]}, {1, cp[2]}}, Infinity] - 
  2*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[17]}, {1, cp[5]}}, Infinity] + 
  2*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[18]}, {1, cp[1]}}, Infinity] - 
  2*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[18]}, {1, cp[2]}}, Infinity] - 
  2*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[18]}, {1, cp[5]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[19]}, {1, cp[1]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[19]}, {1, cp[2]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[19]}, {1, cp[6]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[20]}, {1, cp[1]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[20]}, {1, cp[2]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[20]}, {1, cp[6]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[21]}, {1, cp[1]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[21]}, {1, cp[2]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[21]}, {1, cp[8]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[22]}, {1, cp[1]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[22]}, {1, cp[2]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[22]}, {1, cp[8]}}, Infinity] + 
  2*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[23]}, {1, cp[1]}}, Infinity] - 
  2*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[23]}, {1, cp[2]}}, Infinity] - 
  2*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[23]}, {1, cp[4]}}, Infinity] + 
  2*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[24]}, {1, cp[1]}}, Infinity] - 
  2*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[24]}, {1, cp[2]}}, Infinity] - 
  2*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[24]}, {1, cp[4]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[1]}, {1, cp[1]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[1]}, {1, cp[2]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[1]}, {1, cp[6]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[1]}, {1, cp[8]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[4]}, {1, cp[4]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[4]}, {1, cp[6]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[4]}, {1, cp[8]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[5]}, {1, cp[5]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[5]}, {1, cp[6]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[5]}, {1, cp[8]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[9]}, {1, cp[4]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[9]}, {1, cp[5]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[9]}, {1, cp[6]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[12]}, {1, cp[4]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[12]}, {1, cp[6]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[14]}, {1, cp[5]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[14]}, {1, cp[6]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[15]}, {1, cp[4]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[15]}, {1, cp[5]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[15]}, {1, cp[6]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[15]}, {1, cp[8]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[19]}, {1, cp[1]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[19]}, {1, cp[2]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[19]}, {1, cp[6]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[20]}, {1, cp[1]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[20]}, {1, cp[2]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[20]}, {1, cp[6]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[7]}, {1, cp[2]}, {1, cp[1]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[7]}, {1, cp[2]}, {1, cp[2]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[7]}, {1, cp[21]}, {1, cp[1]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[7]}, {1, cp[21]}, {1, cp[2]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[7]}, {1, cp[21]}, {1, cp[8]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[7]}, {1, cp[22]}, {1, cp[1]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[7]}, {1, cp[22]}, {1, cp[2]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[7]}, {1, cp[22]}, {1, cp[8]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[10]}, {1, cp[4]}, {1, cp[4]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[10]}, {1, cp[4]}, {1, cp[6]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[10]}, {1, cp[4]}, {1, cp[8]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[10]}, {1, cp[9]}, {1, cp[4]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[10]}, {1, cp[9]}, {1, cp[5]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[10]}, {1, cp[9]}, {1, cp[6]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[10]}, {1, cp[11]}, {1, cp[5]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[10]}, {1, cp[11]}, {1, cp[8]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[10]}, {1, cp[12]}, {1, cp[4]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[10]}, {1, cp[12]}, {1, cp[6]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[10]}, {1, cp[15]}, {1, cp[4]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[10]}, {1, cp[15]}, {1, cp[5]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[10]}, {1, cp[15]}, {1, cp[6]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[10]}, {1, cp[15]}, {1, cp[8]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[16]}, {1, cp[5]}, {1, cp[5]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[16]}, {1, cp[5]}, {1, cp[6]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[16]}, {1, cp[5]}, {1, cp[8]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[16]}, {1, cp[9]}, {1, cp[4]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[16]}, {1, cp[9]}, {1, cp[5]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[16]}, {1, cp[9]}, {1, cp[6]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[16]}, {1, cp[13]}, {1, cp[4]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[16]}, {1, cp[13]}, {1, cp[8]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[16]}, {1, cp[14]}, {1, cp[5]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[16]}, {1, cp[14]}, {1, cp[6]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[16]}, {1, cp[15]}, {1, cp[4]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[16]}, {1, cp[15]}, {1, cp[5]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[16]}, {1, cp[15]}, {1, cp[6]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[16]}, {1, cp[15]}, {1, cp[8]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[1]}, {1, cp[1]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[1]}, {1, cp[2]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[1]}, {1, cp[6]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[1]}, {1, cp[8]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[2]}, {1, cp[1]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[2]}, {1, cp[2]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[5]}, {1, cp[5]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[5]}, {1, cp[6]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[5]}, {1, cp[8]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[11]}, {1, cp[5]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[11]}, {1, cp[8]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[14]}, {1, cp[5]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[14]}, {1, cp[6]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[19]}, {1, cp[1]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[19]}, {1, cp[2]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[19]}, {1, cp[6]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[20]}, {1, cp[1]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[20]}, {1, cp[2]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[20]}, {1, cp[6]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[21]}, {1, cp[1]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[21]}, {1, cp[2]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[21]}, {1, cp[8]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[22]}, {1, cp[1]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[22]}, {1, cp[2]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[22]}, {1, cp[8]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[1]}, {1, cp[1]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[1]}, {1, cp[2]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[1]}, {1, cp[6]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[1]}, {1, cp[8]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[2]}, {1, cp[1]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[2]}, {1, cp[2]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[5]}, {1, cp[5]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[5]}, {1, cp[6]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[5]}, {1, cp[8]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[11]}, {1, cp[5]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[11]}, {1, cp[8]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[14]}, {1, cp[5]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[14]}, {1, cp[6]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[19]}, {1, cp[1]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[19]}, {1, cp[2]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[19]}, {1, cp[6]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[20]}, {1, cp[1]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[20]}, {1, cp[2]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[20]}, {1, cp[6]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[21]}, {1, cp[1]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[21]}, {1, cp[2]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[21]}, {1, cp[8]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[22]}, {1, cp[1]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[22]}, {1, cp[2]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[22]}, {1, cp[8]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[1]}, {1, cp[1]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[1]}, {1, cp[2]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[1]}, {1, cp[6]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[1]}, {1, cp[8]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[2]}, {1, cp[1]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[2]}, {1, cp[2]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[4]}, {1, cp[4]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[4]}, {1, cp[6]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[4]}, {1, cp[8]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[12]}, {1, cp[4]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[12]}, {1, cp[6]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[13]}, {1, cp[4]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[13]}, {1, cp[8]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[19]}, {1, cp[1]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[19]}, {1, cp[2]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[19]}, {1, cp[6]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[20]}, {1, cp[1]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[20]}, {1, cp[2]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[20]}, {1, cp[6]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[21]}, {1, cp[1]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[21]}, {1, cp[2]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[21]}, {1, cp[8]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[22]}, {1, cp[1]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[22]}, {1, cp[2]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[22]}, {1, cp[8]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[1]}, {1, cp[1]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[1]}, {1, cp[2]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[1]}, {1, cp[6]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[1]}, {1, cp[8]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[2]}, {1, cp[1]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[2]}, {1, cp[2]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[4]}, {1, cp[4]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[4]}, {1, cp[6]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[4]}, {1, cp[8]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[12]}, {1, cp[4]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[12]}, {1, cp[6]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[13]}, {1, cp[4]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[13]}, {1, cp[8]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[19]}, {1, cp[1]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[19]}, {1, cp[2]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[19]}, {1, cp[6]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[20]}, {1, cp[1]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[20]}, {1, cp[2]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[20]}, {1, cp[6]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[21]}, {1, cp[1]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[21]}, {1, cp[2]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[21]}, {1, cp[8]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[22]}, {1, cp[1]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[22]}, {1, cp[2]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[22]}, {1, cp[8]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[11]}, {1, cp[5]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[11]}, {1, cp[8]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[12]}, {1, cp[4]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[12]}, {1, cp[6]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[13]}, {1, cp[4]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[13]}, {1, cp[8]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[14]}, {1, cp[5]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[14]}, {1, cp[6]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[15]}, {1, cp[4]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[15]}, {1, cp[5]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[15]}, {1, cp[6]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[15]}, {1, cp[8]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[17]}, {1, cp[1]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[17]}, {1, cp[2]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[17]}, {1, cp[5]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[18]}, {1, cp[1]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[18]}, {1, cp[2]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[18]}, {1, cp[5]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[19]}, {1, cp[1]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[19]}, {1, cp[2]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[19]}, {1, cp[6]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[20]}, {1, cp[1]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[20]}, {1, cp[2]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[20]}, {1, cp[6]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[21]}, {1, cp[1]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[21]}, {1, cp[2]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[21]}, {1, cp[8]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[22]}, {1, cp[1]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[22]}, {1, cp[2]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[22]}, {1, cp[8]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[23]}, {1, cp[1]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[23]}, {1, cp[2]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[23]}, {1, cp[4]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[24]}, {1, cp[1]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[24]}, {1, cp[2]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[24]}, {1, cp[4]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[11]}, {1, cp[5]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[11]}, {1, cp[8]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[12]}, {1, cp[4]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[12]}, {1, cp[6]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[13]}, {1, cp[4]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[13]}, {1, cp[8]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[14]}, {1, cp[5]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[14]}, {1, cp[6]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[15]}, {1, cp[4]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[15]}, {1, cp[5]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[15]}, {1, cp[6]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[15]}, {1, cp[8]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[17]}, {1, cp[1]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[17]}, {1, cp[2]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[17]}, {1, cp[5]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[18]}, {1, cp[1]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[18]}, {1, cp[2]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[18]}, {1, cp[5]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[19]}, {1, cp[1]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[19]}, {1, cp[2]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[19]}, {1, cp[6]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[20]}, {1, cp[1]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[20]}, {1, cp[2]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[20]}, {1, cp[6]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[21]}, {1, cp[1]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[21]}, {1, cp[2]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[21]}, {1, cp[8]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[22]}, {1, cp[1]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[22]}, {1, cp[2]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[22]}, {1, cp[8]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[23]}, {1, cp[1]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[23]}, {1, cp[2]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[23]}, {1, cp[4]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[24]}, {1, cp[1]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[24]}, {1, cp[2]}}, Infinity] - 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[24]}, {1, cp[4]}}, Infinity] + 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[2]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] + 
  2*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[4]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] - 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[11]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] + 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[21]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] + 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[22]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] - 
  2*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[23]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] - 
  2*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[24]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] + 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[4]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] - 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[12]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] + 
  EE4[{{0, 0}, {-1, cp[7]}, {1, cp[2]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] - 
  EE4[{{0, 0}, {-1, cp[7]}, {1, cp[21]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] - 
  EE4[{{0, 0}, {-1, cp[7]}, {1, cp[22]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] + 
  EE4[{{0, 0}, {-1, cp[10]}, {1, cp[4]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] + 
  EE4[{{0, 0}, {-1, cp[10]}, {1, cp[11]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] - 
  EE4[{{0, 0}, {-1, cp[10]}, {1, cp[12]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] - 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[2]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] - 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[11]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] + 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[21]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] + 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[22]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] + 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[2]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] + 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[11]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] - 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[21]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] - 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[22]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] + 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[2]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] - 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[4]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] + 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[12]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] - 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[21]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] - 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[22]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] - 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[2]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] + 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[4]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] - 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[12]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] + 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[21]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] + 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[22]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] - 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[11]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] + 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[12]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] + 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[21]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] + 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[22]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] - 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[23]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] - 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[24]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] - 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[11]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] + 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[12]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] + 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[21]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] + 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[22]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] - 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[23]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] - 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[24]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] - 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[1]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] + 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[2]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] + 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[6]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] - 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[1]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] + 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[2]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] + 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[6]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] - 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[1]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] + 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[2]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] + 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[6]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] + 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[1]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] - 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[2]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] - 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[6]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] + 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[1]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] - 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[2]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] - 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[6]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] - 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[1]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] + 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[2]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] + 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[6]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] - 
  EE4[{{0, 0}, {1, cp[1]}, {-1, cp[3]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] - 
  EE4[{{0, 0}, {1, cp[1]}, {-1, cp[6]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] - 
  EE4[{{0, 0}, {1, cp[1]}, {-1, cp[17]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] + 
  EE4[{{0, 0}, {1, cp[1]}, {-1, cp[18]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] + 
  EE4[{{0, 0}, {1, cp[1]}, {-1, cp[23]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] - 
  EE4[{{0, 0}, {1, cp[1]}, {-1, cp[24]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] + 
  EE4[{{0, 0}, {1, cp[2]}, {-1, cp[3]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] + 
  EE4[{{0, 0}, {1, cp[2]}, {-1, cp[6]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] + 
  EE4[{{0, 0}, {1, cp[2]}, {-1, cp[17]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] - 
  EE4[{{0, 0}, {1, cp[2]}, {-1, cp[18]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] - 
  EE4[{{0, 0}, {1, cp[2]}, {-1, cp[23]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] + 
  EE4[{{0, 0}, {1, cp[2]}, {-1, cp[24]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] + 
  EE4[{{0, 0}, {1, cp[6]}, {-1, cp[3]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] + 
  EE4[{{0, 0}, {1, cp[6]}, {-1, cp[6]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] + 
  EE4[{{0, 0}, {1, cp[6]}, {-1, cp[17]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] - 
  EE4[{{0, 0}, {1, cp[6]}, {-1, cp[18]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] - 
  EE4[{{0, 0}, {1, cp[6]}, {-1, cp[23]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] + 
  EE4[{{0, 0}, {1, cp[6]}, {-1, cp[24]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] - 
  EE4[{{0, 0}, {-1, cp[3]}}, Infinity]*G[{u[1]/(-1 + u[1]), 1}, 1] - 
  EE4[{{0, 0}, {-1, cp[6]}}, Infinity]*G[{u[1]/(-1 + u[1]), 1}, 1] - 
  EE4[{{0, 0}, {-1, cp[17]}}, Infinity]*G[{u[1]/(-1 + u[1]), 1}, 1] + 
  EE4[{{0, 0}, {-1, cp[18]}}, Infinity]*G[{u[1]/(-1 + u[1]), 1}, 1] + 
  EE4[{{0, 0}, {-1, cp[23]}}, Infinity]*G[{u[1]/(-1 + u[1]), 1}, 1] - 
  EE4[{{0, 0}, {-1, cp[24]}}, Infinity]*G[{u[1]/(-1 + u[1]), 1}, 1] + 
  EE4[{{0, 0}, {-1, cp[3]}}, Infinity]*
   G[{u[1]/(-1 + u[1]), (u[1] - u[3]*u[4]*u[5]*v[2])/
      (-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] + 
  EE4[{{0, 0}, {-1, cp[6]}}, Infinity]*
   G[{u[1]/(-1 + u[1]), (u[1] - u[3]*u[4]*u[5]*v[2])/
      (-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] + 
  EE4[{{0, 0}, {-1, cp[17]}}, Infinity]*
   G[{u[1]/(-1 + u[1]), (u[1] - u[3]*u[4]*u[5]*v[2])/
      (-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] - 
  EE4[{{0, 0}, {-1, cp[18]}}, Infinity]*
   G[{u[1]/(-1 + u[1]), (u[1] - u[3]*u[4]*u[5]*v[2])/
      (-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] - 
  EE4[{{0, 0}, {-1, cp[23]}}, Infinity]*
   G[{u[1]/(-1 + u[1]), (u[1] - u[3]*u[4]*u[5]*v[2])/
      (-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] + 
  EE4[{{0, 0}, {-1, cp[24]}}, Infinity]*
   G[{u[1]/(-1 + u[1]), (u[1] - u[3]*u[4]*u[5]*v[2])/
      (-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] + 
  EE4[{{0, 0}, {-1, cp[3]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1])), 1}, 1] + 
  EE4[{{0, 0}, {-1, cp[6]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1])), 1}, 1] + 
  EE4[{{0, 0}, {-1, cp[17]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1])), 1}, 1] - 
  EE4[{{0, 0}, {-1, cp[18]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1])), 1}, 1] - 
  EE4[{{0, 0}, {-1, cp[23]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1])), 1}, 1] + 
  EE4[{{0, 0}, {-1, cp[24]}}, Infinity]*
   G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1])), 1}, 1] + 
  EE4[{{0, 0}, {-1, cp[3]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2]), 1}, 
    1] + EE4[{{0, 0}, {-1, cp[6]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2]), 1}, 
    1] + EE4[{{0, 0}, {-1, cp[17]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2]), 1}, 
    1] - EE4[{{0, 0}, {-1, cp[18]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2]), 1}, 
    1] - EE4[{{0, 0}, {-1, cp[23]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2]), 1}, 
    1] + EE4[{{0, 0}, {-1, cp[24]}}, Infinity]*
   G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2]), 1}, 
    1] - EE4[{{0, 0}, {-1, cp[3]}, {1, cp[2]}}, Infinity]*log[u[1]] - 
  2*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[5]}}, Infinity]*log[u[1]] + 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[13]}}, Infinity]*log[u[1]] + 
  2*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[17]}}, Infinity]*log[u[1]] + 
  2*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[18]}}, Infinity]*log[u[1]] - 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[21]}}, Infinity]*log[u[1]] - 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[22]}}, Infinity]*log[u[1]] - 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[5]}}, Infinity]*log[u[1]] + 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[14]}}, Infinity]*log[u[1]] - 
  EE4[{{0, 0}, {-1, cp[7]}, {1, cp[2]}}, Infinity]*log[u[1]] + 
  EE4[{{0, 0}, {-1, cp[7]}, {1, cp[21]}}, Infinity]*log[u[1]] + 
  EE4[{{0, 0}, {-1, cp[7]}, {1, cp[22]}}, Infinity]*log[u[1]] - 
  EE4[{{0, 0}, {-1, cp[16]}, {1, cp[5]}}, Infinity]*log[u[1]] - 
  EE4[{{0, 0}, {-1, cp[16]}, {1, cp[13]}}, Infinity]*log[u[1]] + 
  EE4[{{0, 0}, {-1, cp[16]}, {1, cp[14]}}, Infinity]*log[u[1]] + 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[2]}}, Infinity]*log[u[1]] - 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[5]}}, Infinity]*log[u[1]] + 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[14]}}, Infinity]*log[u[1]] - 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[21]}}, Infinity]*log[u[1]] - 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[22]}}, Infinity]*log[u[1]] - 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[2]}}, Infinity]*log[u[1]] + 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[5]}}, Infinity]*log[u[1]] - 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[14]}}, Infinity]*log[u[1]] + 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[21]}}, Infinity]*log[u[1]] + 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[22]}}, Infinity]*log[u[1]] - 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[2]}}, Infinity]*log[u[1]] - 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[13]}}, Infinity]*log[u[1]] + 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[21]}}, Infinity]*log[u[1]] + 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[22]}}, Infinity]*log[u[1]] + 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[2]}}, Infinity]*log[u[1]] + 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[13]}}, Infinity]*log[u[1]] - 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[21]}}, Infinity]*log[u[1]] - 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[22]}}, Infinity]*log[u[1]] + 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[13]}}, Infinity]*log[u[1]] - 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[14]}}, Infinity]*log[u[1]] + 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[17]}}, Infinity]*log[u[1]] + 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[18]}}, Infinity]*log[u[1]] - 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[21]}}, Infinity]*log[u[1]] - 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[22]}}, Infinity]*log[u[1]] + 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[13]}}, Infinity]*log[u[1]] - 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[14]}}, Infinity]*log[u[1]] + 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[17]}}, Infinity]*log[u[1]] + 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[18]}}, Infinity]*log[u[1]] - 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[21]}}, Infinity]*log[u[1]] - 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[22]}}, Infinity]*log[u[1]] - 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[1]}}, Infinity]*
   log[(u[3]*u[4]*u[5])/v[1]] + 2*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[5]}}, 
    Infinity]*log[(u[3]*u[4]*u[5])/v[1]] - 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[13]}}, Infinity]*
   log[(u[3]*u[4]*u[5])/v[1]] - EE4[{{0, 0}, {-1, cp[3]}, {1, cp[19]}}, 
    Infinity]*log[(u[3]*u[4]*u[5])/v[1]] - 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[20]}}, Infinity]*
   log[(u[3]*u[4]*u[5])/v[1]] + 2*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[23]}}, 
    Infinity]*log[(u[3]*u[4]*u[5])/v[1]] + 
  2*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[24]}}, Infinity]*
   log[(u[3]*u[4]*u[5])/v[1]] - EE4[{{0, 0}, {-1, cp[6]}, {1, cp[1]}}, 
    Infinity]*log[(u[3]*u[4]*u[5])/v[1]] + 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[5]}}, Infinity]*
   log[(u[3]*u[4]*u[5])/v[1]] - EE4[{{0, 0}, {-1, cp[6]}, {1, cp[14]}}, 
    Infinity]*log[(u[3]*u[4]*u[5])/v[1]] + 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[19]}}, Infinity]*
   log[(u[3]*u[4]*u[5])/v[1]] + EE4[{{0, 0}, {-1, cp[6]}, {1, cp[20]}}, 
    Infinity]*log[(u[3]*u[4]*u[5])/v[1]] + 
  EE4[{{0, 0}, {-1, cp[16]}, {1, cp[5]}}, Infinity]*
   log[(u[3]*u[4]*u[5])/v[1]] + EE4[{{0, 0}, {-1, cp[16]}, {1, cp[13]}}, 
    Infinity]*log[(u[3]*u[4]*u[5])/v[1]] - 
  EE4[{{0, 0}, {-1, cp[16]}, {1, cp[14]}}, Infinity]*
   log[(u[3]*u[4]*u[5])/v[1]] - EE4[{{0, 0}, {-1, cp[17]}, {1, cp[1]}}, 
    Infinity]*log[(u[3]*u[4]*u[5])/v[1]] + 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[5]}}, Infinity]*
   log[(u[3]*u[4]*u[5])/v[1]] - EE4[{{0, 0}, {-1, cp[17]}, {1, cp[14]}}, 
    Infinity]*log[(u[3]*u[4]*u[5])/v[1]] + 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[19]}}, Infinity]*
   log[(u[3]*u[4]*u[5])/v[1]] + EE4[{{0, 0}, {-1, cp[17]}, {1, cp[20]}}, 
    Infinity]*log[(u[3]*u[4]*u[5])/v[1]] + 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[1]}}, Infinity]*
   log[(u[3]*u[4]*u[5])/v[1]] - EE4[{{0, 0}, {-1, cp[18]}, {1, cp[5]}}, 
    Infinity]*log[(u[3]*u[4]*u[5])/v[1]] + 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[14]}}, Infinity]*
   log[(u[3]*u[4]*u[5])/v[1]] - EE4[{{0, 0}, {-1, cp[18]}, {1, cp[19]}}, 
    Infinity]*log[(u[3]*u[4]*u[5])/v[1]] - 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[20]}}, Infinity]*
   log[(u[3]*u[4]*u[5])/v[1]] + EE4[{{0, 0}, {-1, cp[23]}, {1, cp[1]}}, 
    Infinity]*log[(u[3]*u[4]*u[5])/v[1]] + 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[13]}}, Infinity]*
   log[(u[3]*u[4]*u[5])/v[1]] - EE4[{{0, 0}, {-1, cp[23]}, {1, cp[19]}}, 
    Infinity]*log[(u[3]*u[4]*u[5])/v[1]] - 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[20]}}, Infinity]*
   log[(u[3]*u[4]*u[5])/v[1]] - EE4[{{0, 0}, {-1, cp[24]}, {1, cp[1]}}, 
    Infinity]*log[(u[3]*u[4]*u[5])/v[1]] - 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[13]}}, Infinity]*
   log[(u[3]*u[4]*u[5])/v[1]] + EE4[{{0, 0}, {-1, cp[24]}, {1, cp[19]}}, 
    Infinity]*log[(u[3]*u[4]*u[5])/v[1]] + 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[20]}}, Infinity]*
   log[(u[3]*u[4]*u[5])/v[1]] - EE4[{{0, 0}, {-1, cp[25]}, {1, cp[13]}}, 
    Infinity]*log[(u[3]*u[4]*u[5])/v[1]] + 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[14]}}, Infinity]*
   log[(u[3]*u[4]*u[5])/v[1]] - EE4[{{0, 0}, {-1, cp[25]}, {1, cp[19]}}, 
    Infinity]*log[(u[3]*u[4]*u[5])/v[1]] - 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[20]}}, Infinity]*
   log[(u[3]*u[4]*u[5])/v[1]] + EE4[{{0, 0}, {-1, cp[25]}, {1, cp[23]}}, 
    Infinity]*log[(u[3]*u[4]*u[5])/v[1]] + 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[24]}}, Infinity]*
   log[(u[3]*u[4]*u[5])/v[1]] - EE4[{{0, 0}, {-1, cp[26]}, {1, cp[13]}}, 
    Infinity]*log[(u[3]*u[4]*u[5])/v[1]] + 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[14]}}, Infinity]*
   log[(u[3]*u[4]*u[5])/v[1]] - EE4[{{0, 0}, {-1, cp[26]}, {1, cp[19]}}, 
    Infinity]*log[(u[3]*u[4]*u[5])/v[1]] - 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[20]}}, Infinity]*
   log[(u[3]*u[4]*u[5])/v[1]] + EE4[{{0, 0}, {-1, cp[26]}, {1, cp[23]}}, 
    Infinity]*log[(u[3]*u[4]*u[5])/v[1]] + 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[24]}}, Infinity]*
   log[(u[3]*u[4]*u[5])/v[1]] + EE4[{{0, 0}, {-1, cp[3]}, {1, cp[2]}}, 
    Infinity]*log[v[1]] + 2*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[5]}}, Infinity]*
   log[v[1]] - EE4[{{0, 0}, {-1, cp[3]}, {1, cp[13]}}, Infinity]*log[v[1]] - 
  2*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[17]}}, Infinity]*log[v[1]] - 
  2*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[18]}}, Infinity]*log[v[1]] + 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[21]}}, Infinity]*log[v[1]] + 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[22]}}, Infinity]*log[v[1]] + 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[5]}}, Infinity]*log[v[1]] - 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[14]}}, Infinity]*log[v[1]] + 
  EE4[{{0, 0}, {-1, cp[7]}, {1, cp[2]}}, Infinity]*log[v[1]] - 
  EE4[{{0, 0}, {-1, cp[7]}, {1, cp[21]}}, Infinity]*log[v[1]] - 
  EE4[{{0, 0}, {-1, cp[7]}, {1, cp[22]}}, Infinity]*log[v[1]] + 
  EE4[{{0, 0}, {-1, cp[16]}, {1, cp[5]}}, Infinity]*log[v[1]] + 
  EE4[{{0, 0}, {-1, cp[16]}, {1, cp[13]}}, Infinity]*log[v[1]] - 
  EE4[{{0, 0}, {-1, cp[16]}, {1, cp[14]}}, Infinity]*log[v[1]] - 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[2]}}, Infinity]*log[v[1]] + 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[5]}}, Infinity]*log[v[1]] - 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[14]}}, Infinity]*log[v[1]] + 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[21]}}, Infinity]*log[v[1]] + 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[22]}}, Infinity]*log[v[1]] + 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[2]}}, Infinity]*log[v[1]] - 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[5]}}, Infinity]*log[v[1]] + 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[14]}}, Infinity]*log[v[1]] - 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[21]}}, Infinity]*log[v[1]] - 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[22]}}, Infinity]*log[v[1]] + 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[2]}}, Infinity]*log[v[1]] + 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[13]}}, Infinity]*log[v[1]] - 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[21]}}, Infinity]*log[v[1]] - 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[22]}}, Infinity]*log[v[1]] - 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[2]}}, Infinity]*log[v[1]] - 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[13]}}, Infinity]*log[v[1]] + 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[21]}}, Infinity]*log[v[1]] + 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[22]}}, Infinity]*log[v[1]] - 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[13]}}, Infinity]*log[v[1]] + 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[14]}}, Infinity]*log[v[1]] - 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[17]}}, Infinity]*log[v[1]] - 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[18]}}, Infinity]*log[v[1]] + 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[21]}}, Infinity]*log[v[1]] + 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[22]}}, Infinity]*log[v[1]] - 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[13]}}, Infinity]*log[v[1]] + 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[14]}}, Infinity]*log[v[1]] - 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[17]}}, Infinity]*log[v[1]] - 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[18]}}, Infinity]*log[v[1]] + 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[21]}}, Infinity]*log[v[1]] + 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[22]}}, Infinity]*log[v[1]] + 
  EE4[{{0, 0}, {-1, cp[3]}}, Infinity]*log[(u[3]*u[4]*u[5])/v[1]]*log[v[1]] + 
  EE4[{{0, 0}, {-1, cp[6]}}, Infinity]*log[(u[3]*u[4]*u[5])/v[1]]*log[v[1]] + 
  EE4[{{0, 0}, {-1, cp[17]}}, Infinity]*log[(u[3]*u[4]*u[5])/v[1]]*
   log[v[1]] - EE4[{{0, 0}, {-1, cp[18]}}, Infinity]*
   log[(u[3]*u[4]*u[5])/v[1]]*log[v[1]] - 
  EE4[{{0, 0}, {-1, cp[23]}}, Infinity]*log[(u[3]*u[4]*u[5])/v[1]]*
   log[v[1]] + EE4[{{0, 0}, {-1, cp[24]}}, Infinity]*
   log[(u[3]*u[4]*u[5])/v[1]]*log[v[1]] + 
  (EE4[{{0, 0}, {-1, cp[3]}}, Infinity]*log[v[1]]^2)/2 + 
  (EE4[{{0, 0}, {-1, cp[6]}}, Infinity]*log[v[1]]^2)/2 + 
  (EE4[{{0, 0}, {-1, cp[17]}}, Infinity]*log[v[1]]^2)/2 - 
  (EE4[{{0, 0}, {-1, cp[18]}}, Infinity]*log[v[1]]^2)/2 - 
  (EE4[{{0, 0}, {-1, cp[23]}}, Infinity]*log[v[1]]^2)/2 + 
  (EE4[{{0, 0}, {-1, cp[24]}}, Infinity]*log[v[1]]^2)/2 - 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[1]}}, Infinity]*log[v[2]] + 
  2*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[5]}}, Infinity]*log[v[2]] - 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[13]}}, Infinity]*log[v[2]] - 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[19]}}, Infinity]*log[v[2]] - 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[20]}}, Infinity]*log[v[2]] + 
  2*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[23]}}, Infinity]*log[v[2]] + 
  2*EE4[{{0, 0}, {-1, cp[3]}, {1, cp[24]}}, Infinity]*log[v[2]] - 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[1]}}, Infinity]*log[v[2]] + 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[5]}}, Infinity]*log[v[2]] - 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[14]}}, Infinity]*log[v[2]] + 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[19]}}, Infinity]*log[v[2]] + 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[20]}}, Infinity]*log[v[2]] + 
  EE4[{{0, 0}, {-1, cp[16]}, {1, cp[5]}}, Infinity]*log[v[2]] + 
  EE4[{{0, 0}, {-1, cp[16]}, {1, cp[13]}}, Infinity]*log[v[2]] - 
  EE4[{{0, 0}, {-1, cp[16]}, {1, cp[14]}}, Infinity]*log[v[2]] - 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[1]}}, Infinity]*log[v[2]] + 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[5]}}, Infinity]*log[v[2]] - 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[14]}}, Infinity]*log[v[2]] + 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[19]}}, Infinity]*log[v[2]] + 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[20]}}, Infinity]*log[v[2]] + 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[1]}}, Infinity]*log[v[2]] - 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[5]}}, Infinity]*log[v[2]] + 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[14]}}, Infinity]*log[v[2]] - 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[19]}}, Infinity]*log[v[2]] - 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[20]}}, Infinity]*log[v[2]] + 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[1]}}, Infinity]*log[v[2]] + 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[13]}}, Infinity]*log[v[2]] - 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[19]}}, Infinity]*log[v[2]] - 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[20]}}, Infinity]*log[v[2]] - 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[1]}}, Infinity]*log[v[2]] - 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[13]}}, Infinity]*log[v[2]] + 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[19]}}, Infinity]*log[v[2]] + 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[20]}}, Infinity]*log[v[2]] - 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[13]}}, Infinity]*log[v[2]] + 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[14]}}, Infinity]*log[v[2]] - 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[19]}}, Infinity]*log[v[2]] - 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[20]}}, Infinity]*log[v[2]] + 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[23]}}, Infinity]*log[v[2]] + 
  EE4[{{0, 0}, {-1, cp[25]}, {1, cp[24]}}, Infinity]*log[v[2]] - 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[13]}}, Infinity]*log[v[2]] + 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[14]}}, Infinity]*log[v[2]] - 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[19]}}, Infinity]*log[v[2]] - 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[20]}}, Infinity]*log[v[2]] + 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[23]}}, Infinity]*log[v[2]] + 
  EE4[{{0, 0}, {-1, cp[26]}, {1, cp[24]}}, Infinity]*log[v[2]] + 
  EE4[{{0, 0}, {-1, cp[3]}}, Infinity]*log[v[1]]*log[v[2]] + 
  EE4[{{0, 0}, {-1, cp[6]}}, Infinity]*log[v[1]]*log[v[2]] + 
  EE4[{{0, 0}, {-1, cp[17]}}, Infinity]*log[v[1]]*log[v[2]] - 
  EE4[{{0, 0}, {-1, cp[18]}}, Infinity]*log[v[1]]*log[v[2]] - 
  EE4[{{0, 0}, {-1, cp[23]}}, Infinity]*log[v[1]]*log[v[2]] + 
  EE4[{{0, 0}, {-1, cp[24]}}, Infinity]*log[v[1]]*log[v[2]] - 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[1]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] + 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[2]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] + 
  EE4[{{0, 0}, {-1, cp[3]}, {1, cp[6]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] - 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[1]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] + 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[2]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] + 
  EE4[{{0, 0}, {-1, cp[6]}, {1, cp[6]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] - 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[1]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] + 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[2]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] + 
  EE4[{{0, 0}, {-1, cp[17]}, {1, cp[6]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] + 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[1]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] - 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[2]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] - 
  EE4[{{0, 0}, {-1, cp[18]}, {1, cp[6]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] + 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[1]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] - 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[2]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] - 
  EE4[{{0, 0}, {-1, cp[23]}, {1, cp[6]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] - 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[1]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] + 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[2]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] + 
  EE4[{{0, 0}, {-1, cp[24]}, {1, cp[6]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] - 
  EE4[{{0, 0}, {1, cp[1]}, {-1, cp[3]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] - 
  EE4[{{0, 0}, {1, cp[1]}, {-1, cp[6]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] - 
  EE4[{{0, 0}, {1, cp[1]}, {-1, cp[17]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] + 
  EE4[{{0, 0}, {1, cp[1]}, {-1, cp[18]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] + 
  EE4[{{0, 0}, {1, cp[1]}, {-1, cp[23]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] - 
  EE4[{{0, 0}, {1, cp[1]}, {-1, cp[24]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] + 
  EE4[{{0, 0}, {1, cp[2]}, {-1, cp[3]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] + 
  EE4[{{0, 0}, {1, cp[2]}, {-1, cp[6]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] + 
  EE4[{{0, 0}, {1, cp[2]}, {-1, cp[17]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] - 
  EE4[{{0, 0}, {1, cp[2]}, {-1, cp[18]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] - 
  EE4[{{0, 0}, {1, cp[2]}, {-1, cp[23]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] + 
  EE4[{{0, 0}, {1, cp[2]}, {-1, cp[24]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] + 
  EE4[{{0, 0}, {1, cp[6]}, {-1, cp[3]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] + 
  EE4[{{0, 0}, {1, cp[6]}, {-1, cp[6]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] + 
  EE4[{{0, 0}, {1, cp[6]}, {-1, cp[17]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] - 
  EE4[{{0, 0}, {1, cp[6]}, {-1, cp[18]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] - 
  EE4[{{0, 0}, {1, cp[6]}, {-1, cp[23]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] + 
  EE4[{{0, 0}, {1, cp[6]}, {-1, cp[24]}}, Infinity]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] - EE4[{{0, 0}, {-1, cp[3]}}, Infinity]*
   log[(u[3]*u[4]*u[5])/v[1]]*log[u[1] - u[3]*u[4]*u[5]*v[2]] - 
  EE4[{{0, 0}, {-1, cp[6]}}, Infinity]*log[(u[3]*u[4]*u[5])/v[1]]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] - EE4[{{0, 0}, {-1, cp[17]}}, Infinity]*
   log[(u[3]*u[4]*u[5])/v[1]]*log[u[1] - u[3]*u[4]*u[5]*v[2]] + 
  EE4[{{0, 0}, {-1, cp[18]}}, Infinity]*log[(u[3]*u[4]*u[5])/v[1]]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] + EE4[{{0, 0}, {-1, cp[23]}}, Infinity]*
   log[(u[3]*u[4]*u[5])/v[1]]*log[u[1] - u[3]*u[4]*u[5]*v[2]] - 
  EE4[{{0, 0}, {-1, cp[24]}}, Infinity]*log[(u[3]*u[4]*u[5])/v[1]]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] - EE4[{{0, 0}, {-1, cp[3]}}, Infinity]*
   log[v[1]]*log[u[1] - u[3]*u[4]*u[5]*v[2]] - 
  EE4[{{0, 0}, {-1, cp[6]}}, Infinity]*log[v[1]]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] - EE4[{{0, 0}, {-1, cp[17]}}, Infinity]*
   log[v[1]]*log[u[1] - u[3]*u[4]*u[5]*v[2]] + 
  EE4[{{0, 0}, {-1, cp[18]}}, Infinity]*log[v[1]]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] + EE4[{{0, 0}, {-1, cp[23]}}, Infinity]*
   log[v[1]]*log[u[1] - u[3]*u[4]*u[5]*v[2]] - 
  EE4[{{0, 0}, {-1, cp[24]}}, Infinity]*log[v[1]]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] - EE4[{{0, 0}, {-1, cp[3]}}, Infinity]*
   log[v[2]]*log[u[1] - u[3]*u[4]*u[5]*v[2]] - 
  EE4[{{0, 0}, {-1, cp[6]}}, Infinity]*log[v[2]]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] - EE4[{{0, 0}, {-1, cp[17]}}, Infinity]*
   log[v[2]]*log[u[1] - u[3]*u[4]*u[5]*v[2]] + 
  EE4[{{0, 0}, {-1, cp[18]}}, Infinity]*log[v[2]]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] + EE4[{{0, 0}, {-1, cp[23]}}, Infinity]*
   log[v[2]]*log[u[1] - u[3]*u[4]*u[5]*v[2]] - 
  EE4[{{0, 0}, {-1, cp[24]}}, Infinity]*log[v[2]]*
   log[u[1] - u[3]*u[4]*u[5]*v[2]] + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[4]}, {1, cp[6]}}, Infinity]*
    (-(u[2]*u[4]^2) - (-1 + u[3])*v[1] + u[4]*(1 + v[1] + u[3]*(-1 + v[2]) - 
       v[2])))/((-1 + u[3])*u[4]) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[1]}, {1, cp[2]}}, Infinity]*
    (u[4] - u[2]*u[4]^2 + v[1] - u[3]*u[4]*v[2]))/u[4] + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[1]}, {1, cp[6]}}, Infinity]*
    (u[4] - u[2]*u[4]^2 + v[1] - u[3]*u[4]*v[2]))/u[4] + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[4]}, {1, cp[4]}}, Infinity]*
    (u[2]*u[4]^2 + (-1 + u[3])*v[1] + u[4]*(-1 + u[3] - v[1] + v[2] - 
       u[3]*v[2])))/((-1 + u[3])*u[4]) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[4]}, {1, cp[8]}}, Infinity]*
    (u[2]*u[4]^2 + (-1 + u[3])*v[1] + u[4]*(-1 + u[3] - v[1] + v[2] - 
       u[3]*v[2])))/((-1 + u[3])*u[4]) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[4]}}, Infinity]*
    G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1]*
    (u[2]*u[4]^2 + (-1 + u[3])*v[1] + u[4]*(-1 + u[3] - v[1] + v[2] - 
       u[3]*v[2])))/((-1 + u[3])*u[4]) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[1]}, {1, cp[1]}}, Infinity]*
    (u[2]*u[4]^2 - v[1] + u[4]*(-1 + u[3]*v[2])))/u[4] + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[1]}, {1, cp[8]}}, Infinity]*
    (u[2]*u[4]^2 - v[1] + u[4]*(-1 + u[3]*v[2])))/u[4] - 
  (EE4[{{0, 0}, {0, 0}, {1, cp[6]}}, Infinity]*
    (G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] + 
     log[u[1] - u[3]*u[4]*u[5]*v[2]])*(u[2]*u[4]^2 - v[1] + 
     u[4]*(-1 + u[3]*v[2])))/u[4] + 
  (EE4[{{0, 0}, {1, cp[1]}, {0, 0}}, Infinity]*
    (G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] + 
     log[u[1] - u[3]*u[4]*u[5]*v[2]])*(u[2]*u[4]^2 - v[1] + 
     u[4]*(-1 + u[3]*v[2])))/u[4] - 
  (EE4[{{0, 0}, {1, cp[2]}, {0, 0}}, Infinity]*
    (G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] + 
     log[u[1] - u[3]*u[4]*u[5]*v[2]])*(u[2]*u[4]^2 - v[1] + 
     u[4]*(-1 + u[3]*v[2])))/u[4] - 
  (EE4[{{0, 0}, {1, cp[6]}, {0, 0}}, Infinity]*
    (G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] + 
     log[u[1] - u[3]*u[4]*u[5]*v[2]])*(u[2]*u[4]^2 - v[1] + 
     u[4]*(-1 + u[3]*v[2])))/u[4] + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[1]}}, Infinity]*
    (G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] + 
     log[(u[3]*u[4]*u[5])/v[1]] + log[v[2]] + 
     log[u[1] - u[3]*u[4]*u[5]*v[2]])*(u[2]*u[4]^2 - v[1] + 
     u[4]*(-1 + u[3]*v[2])))/u[4] + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[2]}, {1, cp[1]}}, Infinity]*
    (u[1] - u[3]*(u[2]*u[4] + u[3]*v[2])))/u[3] + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[2]}, {1, cp[2]}}, Infinity]*
    (-u[1] + u[3]*(u[2]*u[4] + u[3]*v[2])))/u[3] + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[21]}, {1, cp[2]}}, Infinity]*
    (u[1]*u[4]*u[5] + u[3]^2*u[4]*v[2] - 
     u[3]*(u[4] + u[2]*u[4]^2*(-1 + 2*u[5]) + v[1] + 
       u[4]*u[5]*(-1 + u[1] - u[2] - v[1] + v[2]))))/
   (u[3]*u[4]*(-1 + u[5])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[21]}, {1, cp[8]}}, Infinity]*
    (u[1]*u[4]*u[5] + u[3]^2*u[4]*v[2] - 
     u[3]*(u[4] + u[2]*u[4]^2*(-1 + 2*u[5]) + v[1] + 
       u[4]*u[5]*(-1 + u[1] - u[2] - v[1] + v[2]))))/
   (u[3]*u[4]*(-1 + u[5])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[22]}, {1, cp[2]}}, Infinity]*
    (u[1]*u[4]*u[5] + u[3]^2*u[4]*v[2] - 
     u[3]*(u[4] + u[2]*u[4]^2*(-1 + 2*u[5]) + v[1] + 
       u[4]*u[5]*(-1 + u[1] - u[2] - v[1] + v[2]))))/
   (u[3]*u[4]*(-1 + u[5])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[22]}, {1, cp[8]}}, Infinity]*
    (u[1]*u[4]*u[5] + u[3]^2*u[4]*v[2] - 
     u[3]*(u[4] + u[2]*u[4]^2*(-1 + 2*u[5]) + v[1] + 
       u[4]*u[5]*(-1 + u[1] - u[2] - v[1] + v[2]))))/
   (u[3]*u[4]*(-1 + u[5])) + (EE4[{{0, 0}, {0, 0}, {1, cp[21]}}, Infinity]*
    (G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] - log[u[1]] + log[v[1]])*
    (u[1]*u[4]*u[5] + u[3]^2*u[4]*v[2] - 
     u[3]*(u[4] + u[2]*u[4]^2*(-1 + 2*u[5]) + v[1] + 
       u[4]*u[5]*(-1 + u[1] - u[2] - v[1] + v[2]))))/
   (u[3]*u[4]*(-1 + u[5])) + (EE4[{{0, 0}, {0, 0}, {1, cp[22]}}, Infinity]*
    (G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] - log[u[1]] + log[v[1]])*
    (u[1]*u[4]*u[5] + u[3]^2*u[4]*v[2] - 
     u[3]*(u[4] + u[2]*u[4]^2*(-1 + 2*u[5]) + v[1] + 
       u[4]*u[5]*(-1 + u[1] - u[2] - v[1] + v[2]))))/
   (u[3]*u[4]*(-1 + u[5])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[21]}, {1, cp[1]}}, Infinity]*
    (-(u[1]*u[4]*u[5]) - u[3]^2*u[4]*v[2] + 
     u[3]*(u[4] + u[2]*u[4]^2*(-1 + 2*u[5]) + v[1] + 
       u[4]*u[5]*(-1 + u[1] - u[2] - v[1] + v[2]))))/
   (u[3]*u[4]*(-1 + u[5])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[22]}, {1, cp[1]}}, Infinity]*
    (-(u[1]*u[4]*u[5]) - u[3]^2*u[4]*v[2] + 
     u[3]*(u[4] + u[2]*u[4]^2*(-1 + 2*u[5]) + v[1] + 
       u[4]*u[5]*(-1 + u[1] - u[2] - v[1] + v[2]))))/
   (u[3]*u[4]*(-1 + u[5])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[12]}, {1, cp[6]}}, Infinity]*
    (u[1]*(-1 + u[3])*u[4]*(-1 + u[3]*u[5]) + 
     u[3]*(u[2]*u[4]*(-((-1 + u[3])*u[5]) + u[4]*(-1 + u[3]*u[5])) + 
       (-1 + u[3])*u[5]*v[1] - u[4]*(-1 + u[3]*u[5])*
        (v[1] + (-1 + u[3])*v[2]))))/((-1 + u[3])*u[3]*u[4]*(-1 + u[5])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[12]}, {1, cp[4]}}, Infinity]*
    (-(u[1]*(-1 + u[3])*u[4]*(-1 + u[3]*u[5])) + 
     u[3]*(u[2]*u[4]*((-1 + u[3])*u[5] + u[4]*(1 - u[3]*u[5])) - 
       (-1 + u[3])*u[5]*v[1] + u[4]*(-1 + u[3]*u[5])*
        (v[1] + (-1 + u[3])*v[2]))))/((-1 + u[3])*u[3]*u[4]*(-1 + u[5])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[12]}}, Infinity]*
    G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1]*
    (-(u[1]*(-1 + u[3])*u[4]*(-1 + u[3]*u[5])) + 
     u[3]*(u[2]*u[4]*((-1 + u[3])*u[5] + u[4]*(1 - u[3]*u[5])) - 
       (-1 + u[3])*u[5]*v[1] + u[4]*(-1 + u[3]*u[5])*
        (v[1] + (-1 + u[3])*v[2]))))/((-1 + u[3])*u[3]*u[4]*(-1 + u[5])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[15]}, {1, cp[6]}}, Infinity]*
    (u[1]^2*(-1 + u[3])^2*u[4] + u[1]*u[3]*
      (u[2]*u[4]*(1 - u[4] + u[3]*(-1 + u[4]*u[5])) + (-1 + u[3])*u[5]*v[1] + 
       u[4]*((1 - u[3]*u[5])*v[1] - 2*(-1 + u[3])^2*v[2])) + 
     u[3]^2*v[2]*(u[2]*u[4]*((-1 + u[4])*u[5] + 
         u[3]*(u[4] + u[5] - 2*u[4]*u[5])) - (-1 + u[3])*u[5]*v[1] + 
       u[4]*((-1 + u[3]*u[5])*v[1] + (-1 + u[3])^2*v[2]))))/
   ((-1 + u[3])*u[3]*u[4]*(-1 + u[5])*(-u[1] + u[3]*v[2])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[15]}, {1, cp[8]}}, Infinity]*
    (u[1]^2*(-1 + u[3])^2*u[4] + u[1]*u[3]*
      (u[2]*u[4]*(1 - u[4] + u[3]*(-1 + u[4]*u[5])) + (-1 + u[3])*u[5]*v[1] + 
       u[4]*((1 - u[3]*u[5])*v[1] - 2*(-1 + u[3])^2*v[2])) + 
     u[3]^2*v[2]*(u[2]*u[4]*((-1 + u[4])*u[5] + 
         u[3]*(u[4] + u[5] - 2*u[4]*u[5])) - (-1 + u[3])*u[5]*v[1] + 
       u[4]*((-1 + u[3]*u[5])*v[1] + (-1 + u[3])^2*v[2]))))/
   ((-1 + u[3])*u[3]*u[4]*(-1 + u[5])*(-u[1] + u[3]*v[2])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[15]}, {1, cp[4]}}, Infinity]*
    (-(u[1]^2*(-1 + u[3])^2*u[4]) - u[3]^2*v[2]*
      (u[2]*u[4]*((-1 + u[4])*u[5] + u[3]*(u[4] + u[5] - 2*u[4]*u[5])) - 
       (-1 + u[3])*u[5]*v[1] + u[4]*((-1 + u[3]*u[5])*v[1] + 
         (-1 + u[3])^2*v[2])) + u[1]*u[3]*
      (u[2]*u[4]*(-1 + u[3] + u[4] - u[3]*u[4]*u[5]) - 
       (-1 + u[3])*u[5]*v[1] + u[4]*((-1 + u[3]*u[5])*v[1] + 
         2*(-1 + u[3])^2*v[2]))))/((-1 + u[3])*u[3]*u[4]*(-1 + u[5])*
    (-u[1] + u[3]*v[2])) + (EE4[{{0, 0}, {0, 0}, {1, cp[15]}, {1, cp[5]}}, 
     Infinity]*(-(u[1]^2*(-1 + u[3])^2*u[4]) - 
     u[3]^2*v[2]*(u[2]*u[4]*((-1 + u[4])*u[5] + 
         u[3]*(u[4] + u[5] - 2*u[4]*u[5])) - (-1 + u[3])*u[5]*v[1] + 
       u[4]*((-1 + u[3]*u[5])*v[1] + (-1 + u[3])^2*v[2])) + 
     u[1]*u[3]*(u[2]*u[4]*(-1 + u[3] + u[4] - u[3]*u[4]*u[5]) - 
       (-1 + u[3])*u[5]*v[1] + u[4]*((-1 + u[3]*u[5])*v[1] + 
         2*(-1 + u[3])^2*v[2]))))/((-1 + u[3])*u[3]*u[4]*(-1 + u[5])*
    (-u[1] + u[3]*v[2])) + (EE4[{{0, 0}, {0, 0}, {1, cp[5]}, {1, cp[6]}}, 
     Infinity]*(u[1]^2*u[4] + u[3]*(u[4] + v[1])*v[2] + 
     u[1]*(u[2]*u[4]^2 - v[1] - u[4]*(1 + u[2] + u[3]*v[2]))))/
   (u[4]*(u[1] - u[3]*v[2])) + (EE4[{{0, 0}, {0, 0}, {1, cp[5]}}, Infinity]*
    (log[u[1]] - log[(u[3]*u[4]*u[5])/v[1]] - log[v[1]] - log[v[2]])*
    (u[1]^2*u[4] + u[3]*(u[4] + v[1])*v[2] + 
     u[1]*(u[2]*u[4]^2 - v[1] - u[4]*(1 + u[2] + u[3]*v[2]))))/
   (u[4]*(u[1] - u[3]*v[2])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[5]}, {1, cp[5]}}, Infinity]*
    (-(u[1]^2*u[4]) - u[3]*(u[4] + v[1])*v[2] + 
     u[1]*(-(u[2]*u[4]^2) + v[1] + u[4]*(1 + u[2] + u[3]*v[2]))))/
   (u[4]*(u[1] - u[3]*v[2])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[5]}, {1, cp[8]}}, Infinity]*
    (-(u[1]^2*u[4]) - u[3]*(u[4] + v[1])*v[2] + 
     u[1]*(-(u[2]*u[4]^2) + v[1] + u[4]*(1 + u[2] + u[3]*v[2]))))/
   (u[4]*(u[1] - u[3]*v[2])) + (EE4[{{0, 0}, {0, 0}, {1, cp[2]}}, Infinity]*
    (-(log[v[1]]*u[1]*u[4]) + 
     G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1]*
      u[3]*u[4] + log[u[1] - u[3]*u[4]*u[5]*v[2]]*u[3]*u[4] - 
     G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1]*
      u[2]*u[3]*u[4]^2 + log[v[1]]*u[2]*u[3]*u[4]^2 - 
     log[u[1] - u[3]*u[4]*u[5]*v[2]]*u[2]*u[3]*u[4]^2 + 
     G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1]*
      u[3]*v[1] + log[u[1] - u[3]*u[4]*u[5]*v[2]]*u[3]*v[1] - 
     G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1]*
      u[3]^2*u[4]*v[2] + log[v[1]]*u[3]^2*u[4]*v[2] - 
     log[u[1] - u[3]*u[4]*u[5]*v[2]]*u[3]^2*u[4]*v[2] + 
     log[u[1]]*u[4]*(u[1] - u[3]*(u[2]*u[4] + u[3]*v[2])) + 
     G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1]*u[4]*
      (-u[1] + u[3]*(u[2]*u[4] + u[3]*v[2]))))/(u[3]*u[4]) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[17]}, {1, cp[2]}}, Infinity]*
    (u[1]*u[4]*(-1 + u[3]*u[5]) + u[3]*(u[4] + u[2]*u[4]^2*u[5] + v[1] - 
       u[4]*u[5]*(1 + u[2] + v[1] - v[2] + u[3]*v[2]))))/
   (u[3]*u[4]*(-1 + u[5])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[17]}, {1, cp[5]}}, Infinity]*
    (u[1]*u[4]*(-1 + u[3]*u[5]) + u[3]*(u[4] + u[2]*u[4]^2*u[5] + v[1] - 
       u[4]*u[5]*(1 + u[2] + v[1] - v[2] + u[3]*v[2]))))/
   (u[3]*u[4]*(-1 + u[5])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[18]}, {1, cp[2]}}, Infinity]*
    (u[1]*u[4]*(-1 + u[3]*u[5]) + u[3]*(u[4] + u[2]*u[4]^2*u[5] + v[1] - 
       u[4]*u[5]*(1 + u[2] + v[1] - v[2] + u[3]*v[2]))))/
   (u[3]*u[4]*(-1 + u[5])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[18]}, {1, cp[5]}}, Infinity]*
    (u[1]*u[4]*(-1 + u[3]*u[5]) + u[3]*(u[4] + u[2]*u[4]^2*u[5] + v[1] - 
       u[4]*u[5]*(1 + u[2] + v[1] - v[2] + u[3]*v[2]))))/
   (u[3]*u[4]*(-1 + u[5])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[23]}, {1, cp[2]}}, Infinity]*
    (u[1]*u[4]*(-1 + u[3]*u[5]) + u[3]*(u[4] + u[2]*u[4]^2*u[5] + v[1] - 
       u[4]*u[5]*(1 + u[2] + v[1] - v[2] + u[3]*v[2]))))/
   (u[3]*u[4]*(-1 + u[5])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[23]}, {1, cp[4]}}, Infinity]*
    (u[1]*u[4]*(-1 + u[3]*u[5]) + u[3]*(u[4] + u[2]*u[4]^2*u[5] + v[1] - 
       u[4]*u[5]*(1 + u[2] + v[1] - v[2] + u[3]*v[2]))))/
   (u[3]*u[4]*(-1 + u[5])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[24]}, {1, cp[2]}}, Infinity]*
    (u[1]*u[4]*(-1 + u[3]*u[5]) + u[3]*(u[4] + u[2]*u[4]^2*u[5] + v[1] - 
       u[4]*u[5]*(1 + u[2] + v[1] - v[2] + u[3]*v[2]))))/
   (u[3]*u[4]*(-1 + u[5])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[24]}, {1, cp[4]}}, Infinity]*
    (u[1]*u[4]*(-1 + u[3]*u[5]) + u[3]*(u[4] + u[2]*u[4]^2*u[5] + v[1] - 
       u[4]*u[5]*(1 + u[2] + v[1] - v[2] + u[3]*v[2]))))/
   (u[3]*u[4]*(-1 + u[5])) - (EE4[{{0, 0}, {0, 0}, {1, cp[17]}}, Infinity]*
    (log[u[1]] - log[v[1]])*(u[1]*u[4]*(-1 + u[3]*u[5]) + 
     u[3]*(u[4] + u[2]*u[4]^2*u[5] + v[1] - u[4]*u[5]*(1 + u[2] + v[1] - 
         v[2] + u[3]*v[2]))))/(u[3]*u[4]*(-1 + u[5])) - 
  (EE4[{{0, 0}, {0, 0}, {1, cp[18]}}, Infinity]*(log[u[1]] - log[v[1]])*
    (u[1]*u[4]*(-1 + u[3]*u[5]) + u[3]*(u[4] + u[2]*u[4]^2*u[5] + v[1] - 
       u[4]*u[5]*(1 + u[2] + v[1] - v[2] + u[3]*v[2]))))/
   (u[3]*u[4]*(-1 + u[5])) + (EE4[{{0, 0}, {0, 0}, {1, cp[23]}}, Infinity]*
    (G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] - 
     log[(u[3]*u[4]*u[5])/v[1]] - log[v[2]])*(u[1]*u[4]*(-1 + u[3]*u[5]) + 
     u[3]*(u[4] + u[2]*u[4]^2*u[5] + v[1] - u[4]*u[5]*(1 + u[2] + v[1] - 
         v[2] + u[3]*v[2]))))/(u[3]*u[4]*(-1 + u[5])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[24]}}, Infinity]*
    (G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1] - 
     log[(u[3]*u[4]*u[5])/v[1]] - log[v[2]])*(u[1]*u[4]*(-1 + u[3]*u[5]) + 
     u[3]*(u[4] + u[2]*u[4]^2*u[5] + v[1] - u[4]*u[5]*(1 + u[2] + v[1] - 
         v[2] + u[3]*v[2]))))/(u[3]*u[4]*(-1 + u[5])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[13]}, {1, cp[4]}}, Infinity]*
    (u[1]^2*(-1 + u[3])*u[4] + u[3]^2*v[2]*(u[2]*u[4]^2*(1 - 2*u[5]) - v[1] + 
       u[4]*(-1 + u[5]*(1 + u[2] + v[1] - v[2]) + u[3]*v[2])) + 
     u[1]*u[3]*(u[2]*u[4]^2*u[5] + v[1] - 
       u[4]*(-1 + u[2] + u[5]*(1 + v[1] - v[2]) - v[2] + 2*u[3]*v[2]))))/
   (u[3]*u[4]*(-1 + u[5])*(-u[1] + u[3]*v[2])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[13]}}, Infinity]*
    (log[u[1]] - log[(u[3]*u[4]*u[5])/v[1]] - log[v[1]] - log[v[2]])*
    (u[1]^2*(-1 + u[3])*u[4] + u[3]^2*v[2]*(u[2]*u[4]^2*(1 - 2*u[5]) - v[1] + 
       u[4]*(-1 + u[5]*(1 + u[2] + v[1] - v[2]) + u[3]*v[2])) + 
     u[1]*u[3]*(u[2]*u[4]^2*u[5] + v[1] - 
       u[4]*(-1 + u[2] + u[5]*(1 + v[1] - v[2]) - v[2] + 2*u[3]*v[2]))))/
   (u[3]*u[4]*(-1 + u[5])*(-u[1] + u[3]*v[2])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[13]}, {1, cp[8]}}, Infinity]*
    (-(u[1]^2*(-1 + u[3])*u[4]) + u[3]^2*v[2]*(u[2]*u[4]^2*(-1 + 2*u[5]) + 
       v[1] - u[4]*(-1 + u[5]*(1 + u[2] + v[1] - v[2]) + u[3]*v[2])) + 
     u[1]*u[3]*(-(u[2]*u[4]^2*u[5]) - v[1] + 
       u[4]*(-1 + u[2] + u[5]*(1 + v[1] - v[2]) - v[2] + 2*u[3]*v[2]))))/
   (u[3]*u[4]*(-1 + u[5])*(-u[1] + u[3]*v[2])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[11]}, {1, cp[8]}}, Infinity]*
    (u[1]*(-1 + u[3])*u[4]*(-1 + u[3]*u[5]) - 
     u[3]*(u[2]*u[4]^2*(u[3] + u[5] - 2*u[3]*u[5]) - (-1 + u[3])*v[1] + 
       u[4]*(1 - (1 + u[2])*u[5] - v[1] + u[3]*(-1 + u[5]*(1 + u[2] + v[1]) - 
           2*v[2]) + v[2] + u[3]^2*v[2]))))/((-1 + u[3])*u[3]*u[4]*
    (-1 + u[5])) + (EE4[{{0, 0}, {0, 0}, {1, cp[11]}}, Infinity]*
    G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1]))}, 1]*
    (u[1]*(-1 + u[3])*u[4]*(-1 + u[3]*u[5]) - 
     u[3]*(u[2]*u[4]^2*(u[3] + u[5] - 2*u[3]*u[5]) - (-1 + u[3])*v[1] + 
       u[4]*(1 - (1 + u[2])*u[5] - v[1] + u[3]*(-1 + u[5]*(1 + u[2] + v[1]) - 
           2*v[2]) + v[2] + u[3]^2*v[2]))))/((-1 + u[3])*u[3]*u[4]*
    (-1 + u[5])) + (EE4[{{0, 0}, {0, 0}, {1, cp[11]}, {1, cp[5]}}, Infinity]*
    (-(u[1]*(-1 + u[3])*u[4]*(-1 + u[3]*u[5])) + 
     u[3]*(u[2]*u[4]^2*(u[3] + u[5] - 2*u[3]*u[5]) - (-1 + u[3])*v[1] + 
       u[4]*(1 - (1 + u[2])*u[5] - v[1] + u[3]*(-1 + u[5]*(1 + u[2] + v[1]) - 
           2*v[2]) + v[2] + u[3]^2*v[2]))))/((-1 + u[3])*u[3]*u[4]*
    (-1 + u[5])) + (EE4[{{0, 0}, {0, 0}, {1, cp[9]}, {1, cp[6]}}, Infinity]*
    (u[1]^2*(-1 + u[3])*u[4] + u[1]*(-(u[2]*u[4]^2) - (-1 + u[3])*v[1] + 
       u[4]*(1 + u[2] - u[3] - u[2]*u[3] + v[1] - v[2] + 3*u[3]*v[2] - 
         2*u[3]^2*v[2])) + u[3]*v[2]*(u[2]*u[3]*u[4]^2 + (-1 + u[3])*v[1] + 
       u[4]*(-1 + u[3] - v[1] + v[2] - 2*u[3]*v[2] + u[3]^2*v[2]))))/
   ((-1 + u[3])*u[4]*(-u[1] + u[3]*v[2])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[9]}, {1, cp[4]}}, Infinity]*
    (-(u[1]^2*(-1 + u[3])*u[4]) + u[3]*v[2]*(-(u[2]*u[3]*u[4]^2) - 
       (-1 + u[3])*v[1] - u[4]*(-1 + u[3] - v[1] + v[2] - 2*u[3]*v[2] + 
         u[3]^2*v[2])) + u[1]*(u[2]*u[4]^2 + (-1 + u[3])*v[1] + 
       u[4]*(-1 + u[2]*(-1 + u[3]) + u[3] - v[1] + v[2] - 3*u[3]*v[2] + 
         2*u[3]^2*v[2]))))/((-1 + u[3])*u[4]*(-u[1] + u[3]*v[2])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[9]}, {1, cp[5]}}, Infinity]*
    (-(u[1]^2*(-1 + u[3])*u[4]) + u[3]*v[2]*(-(u[2]*u[3]*u[4]^2) - 
       (-1 + u[3])*v[1] - u[4]*(-1 + u[3] - v[1] + v[2] - 2*u[3]*v[2] + 
         u[3]^2*v[2])) + u[1]*(u[2]*u[4]^2 + (-1 + u[3])*v[1] + 
       u[4]*(-1 + u[2]*(-1 + u[3]) + u[3] - v[1] + v[2] - 3*u[3]*v[2] + 
         2*u[3]^2*v[2]))))/((-1 + u[3])*u[4]*(-u[1] + u[3]*v[2])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[19]}, {1, cp[1]}}, Infinity]*
    (u[1]*u[4]*(-1 + u[3]*u[5]) + u[3]*(u[2]*u[4]*(u[4] - u[5]) + 
       u[3]*u[4]*v[2] + u[5]*(-((-1 + u[4])*v[1]) + (1 - 2*u[3])*u[4]*
          v[2]))))/(u[3]*u[4]*(-1 + u[5])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[20]}, {1, cp[1]}}, Infinity]*
    (u[1]*u[4]*(-1 + u[3]*u[5]) + u[3]*(u[2]*u[4]*(u[4] - u[5]) + 
       u[3]*u[4]*v[2] + u[5]*(-((-1 + u[4])*v[1]) + (1 - 2*u[3])*u[4]*
          v[2]))))/(u[3]*u[4]*(-1 + u[5])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[19]}}, Infinity]*(log[(u[3]*u[4]*u[5])/v[1]] + 
     log[v[2]])*(u[1]*u[4]*(-1 + u[3]*u[5]) + 
     u[3]*(u[2]*u[4]*(u[4] - u[5]) + u[3]*u[4]*v[2] + 
       u[5]*(-((-1 + u[4])*v[1]) + (1 - 2*u[3])*u[4]*v[2]))))/
   (u[3]*u[4]*(-1 + u[5])) + (EE4[{{0, 0}, {0, 0}, {1, cp[20]}}, Infinity]*
    (log[(u[3]*u[4]*u[5])/v[1]] + log[v[2]])*(u[1]*u[4]*(-1 + u[3]*u[5]) + 
     u[3]*(u[2]*u[4]*(u[4] - u[5]) + u[3]*u[4]*v[2] + 
       u[5]*(-((-1 + u[4])*v[1]) + (1 - 2*u[3])*u[4]*v[2]))))/
   (u[3]*u[4]*(-1 + u[5])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[14]}, {1, cp[5]}}, Infinity]*
    (u[1]^2*(-1 + u[3])*u[4] + u[3]^2*u[5]*v[2]*(-(u[2]*(-1 + u[4])*u[4]) + 
       (-1 + u[4])*v[1] + (-1 + u[3])*u[4]*v[2]) + 
     u[1]*u[3]*(u[2]*(-1 + u[4])*u[4] - (-1 + u[3])*u[4]*v[2] + 
       u[5]*(-((-1 + u[4])*v[1]) - (-1 + u[3])*u[4]*v[2]))))/
   (u[3]*u[4]*(-1 + u[5])*(-u[1] + u[3]*v[2])) - 
  (EE4[{{0, 0}, {0, 0}, {1, cp[14]}}, Infinity]*
    (log[u[1]] - log[(u[3]*u[4]*u[5])/v[1]] - log[v[1]] - log[v[2]])*
    (u[1]^2*(-1 + u[3])*u[4] + u[3]^2*u[5]*v[2]*(-(u[2]*(-1 + u[4])*u[4]) + 
       (-1 + u[4])*v[1] + (-1 + u[3])*u[4]*v[2]) + 
     u[1]*u[3]*(u[2]*(-1 + u[4])*u[4] - (-1 + u[3])*u[4]*v[2] + 
       u[5]*(-((-1 + u[4])*v[1]) - (-1 + u[3])*u[4]*v[2]))))/
   (u[3]*u[4]*(-1 + u[5])*(-u[1] + u[3]*v[2])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[14]}, {1, cp[6]}}, Infinity]*
    (-(u[1]^2*(-1 + u[3])*u[4]) + u[3]^2*u[5]*v[2]*(u[2]*(-1 + u[4])*u[4] - 
       (-1 + u[4])*v[1] - (-1 + u[3])*u[4]*v[2]) + 
     u[1]*u[3]*(-(u[2]*(-1 + u[4])*u[4]) + (-1 + u[3])*u[4]*v[2] + 
       u[5]*((-1 + u[4])*v[1] + (-1 + u[3])*u[4]*v[2]))))/
   (u[3]*u[4]*(-1 + u[5])*(-u[1] + u[3]*v[2])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[19]}, {1, cp[2]}}, Infinity]*
    (u[1]*u[4]*(1 - u[3]*u[5]) + u[3]*(u[2]*u[4]*(-u[4] + u[5]) - 
       u[3]*u[4]*v[2] + u[5]*((-1 + u[4])*v[1] + (-1 + 2*u[3])*u[4]*v[2]))))/
   (u[3]*u[4]*(-1 + u[5])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[19]}, {1, cp[6]}}, Infinity]*
    (u[1]*u[4]*(1 - u[3]*u[5]) + u[3]*(u[2]*u[4]*(-u[4] + u[5]) - 
       u[3]*u[4]*v[2] + u[5]*((-1 + u[4])*v[1] + (-1 + 2*u[3])*u[4]*v[2]))))/
   (u[3]*u[4]*(-1 + u[5])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[20]}, {1, cp[2]}}, Infinity]*
    (u[1]*u[4]*(1 - u[3]*u[5]) + u[3]*(u[2]*u[4]*(-u[4] + u[5]) - 
       u[3]*u[4]*v[2] + u[5]*((-1 + u[4])*v[1] + (-1 + 2*u[3])*u[4]*v[2]))))/
   (u[3]*u[4]*(-1 + u[5])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[20]}, {1, cp[6]}}, Infinity]*
    (u[1]*u[4]*(1 - u[3]*u[5]) + u[3]*(u[2]*u[4]*(-u[4] + u[5]) - 
       u[3]*u[4]*v[2] + u[5]*((-1 + u[4])*v[1] + (-1 + 2*u[3])*u[4]*v[2]))))/
   (u[3]*u[4]*(-1 + u[5])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[17]}, {1, cp[1]}}, Infinity]*
    (u[1]*u[4]*(1 - u[3]*u[5]) + u[3]*(-(u[2]*u[4]^2*u[5]) - v[1] + 
       u[4]*(-1 + u[5]*(1 + u[2] + v[1] - v[2] + u[3]*v[2])))))/
   (u[3]*u[4]*(-1 + u[5])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[18]}, {1, cp[1]}}, Infinity]*
    (u[1]*u[4]*(1 - u[3]*u[5]) + u[3]*(-(u[2]*u[4]^2*u[5]) - v[1] + 
       u[4]*(-1 + u[5]*(1 + u[2] + v[1] - v[2] + u[3]*v[2])))))/
   (u[3]*u[4]*(-1 + u[5])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[23]}, {1, cp[1]}}, Infinity]*
    (u[1]*u[4]*(1 - u[3]*u[5]) + u[3]*(-(u[2]*u[4]^2*u[5]) - v[1] + 
       u[4]*(-1 + u[5]*(1 + u[2] + v[1] - v[2] + u[3]*v[2])))))/
   (u[3]*u[4]*(-1 + u[5])) + 
  (EE4[{{0, 0}, {0, 0}, {1, cp[24]}, {1, cp[1]}}, Infinity]*
    (u[1]*u[4]*(1 - u[3]*u[5]) + u[3]*(-(u[2]*u[4]^2*u[5]) - v[1] + 
       u[4]*(-1 + u[5]*(1 + u[2] + v[1] - v[2] + u[3]*v[2])))))/
   (u[3]*u[4]*(-1 + u[5])) + (EE4[{{0, 0}, {0, 0}}, Infinity]*
    (u[2]*u[4]^2 - v[1] + u[4]*(-1 + u[3]*v[2]))*
    (2*G[{u[1]/(-1 + u[1]), 1}, 1] - 
     2*G[{u[1]/(-1 + u[1]), (u[1] - u[3]*u[4]*u[5]*v[2])/
         (-1 + u[1] - u[3]*u[4]*u[5]*v[2])}, 1] - 
     2*G[{-(v[1]/(u[2]*u[3]*u[4]*u[5] - v[1])), 1}, 1] - 
     2*G[{(u[1] - u[3]*u[4]*u[5]*v[2])/(-1 + u[1] - u[3]*u[4]*u[5]*v[2]), 1}, 
       1] - 2*log[(u[3]*u[4]*u[5])/v[1]]*log[v[1]] - log[v[1]]^2 - 
     2*log[v[1]]*log[v[2]] + 2*log[(u[3]*u[4]*u[5])/v[1]]*
      log[u[1] - u[3]*u[4]*u[5]*v[2]] + 2*log[v[1]]*
      log[u[1] - u[3]*u[4]*u[5]*v[2]] + 2*log[v[2]]*
      log[u[1] - u[3]*u[4]*u[5]*v[2]] - 2*zeta[2]))/(2*u[4]) + 
  EE4[{{0, 0}, {-1, cp[3]}}, Infinity]*zeta[2] + 
  EE4[{{0, 0}, {-1, cp[6]}}, Infinity]*zeta[2] + 
  EE4[{{0, 0}, {-1, cp[17]}}, Infinity]*zeta[2] - 
  EE4[{{0, 0}, {-1, cp[18]}}, Infinity]*zeta[2] - 
  EE4[{{0, 0}, {-1, cp[23]}}, Infinity]*zeta[2] + 
  EE4[{{0, 0}, {-1, cp[24]}}, Infinity]*zeta[2];

 dbcE4 = cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[1]}, {1, cp[1]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[1]}, {1, cp[2]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[1]}, {1, cp[6]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[1]}, {1, cp[8]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[2]}, {1, cp[1]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[2]}, {1, cp[2]}}, Infinity] - 
  2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[4]}, {1, cp[4]}}, Infinity] + 
  2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[4]}, {1, cp[6]}}, Infinity] - 
  2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[4]}, {1, cp[8]}}, Infinity] - 
  2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[5]}, {1, cp[5]}}, Infinity] + 
  2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[5]}, {1, cp[6]}}, Infinity] - 
  2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[5]}, {1, cp[8]}}, Infinity] + 
  3*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[9]}, {1, cp[4]}}, Infinity] + 
  3*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[9]}, {1, cp[5]}}, Infinity] - 
  3*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[9]}, {1, cp[6]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[11]}, {1, cp[5]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[11]}, {1, cp[8]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[13]}, {1, cp[4]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[13]}, {1, cp[8]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[15]}, {1, cp[4]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[15]}, {1, cp[5]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[15]}, {1, cp[6]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[15]}, {1, cp[8]}}, Infinity] - 
  2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[17]}, {1, cp[1]}}, Infinity] + 
  2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[17]}, {1, cp[2]}}, Infinity] + 
  2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[17]}, {1, cp[5]}}, Infinity] - 
  2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[18]}, {1, cp[1]}}, Infinity] + 
  2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[18]}, {1, cp[2]}}, Infinity] + 
  2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[18]}, {1, cp[5]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[19]}, {1, cp[1]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[19]}, {1, cp[2]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[19]}, {1, cp[6]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[20]}, {1, cp[1]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[20]}, {1, cp[2]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[20]}, {1, cp[6]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[21]}, {1, cp[1]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[21]}, {1, cp[2]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[21]}, {1, cp[8]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[22]}, {1, cp[1]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[22]}, {1, cp[2]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[22]}, {1, cp[8]}}, Infinity] - 
  2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[23]}, {1, cp[1]}}, Infinity] + 
  2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[23]}, {1, cp[2]}}, Infinity] + 
  2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[23]}, {1, cp[4]}}, Infinity] - 
  2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[24]}, {1, cp[1]}}, Infinity] + 
  2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[24]}, {1, cp[2]}}, Infinity] + 
  2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[24]}, {1, cp[4]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[1]}, {1, cp[1]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[1]}, {1, cp[2]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[1]}, {1, cp[6]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[1]}, {1, cp[8]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[4]}, {1, cp[4]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[4]}, {1, cp[6]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[4]}, {1, cp[8]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[5]}, {1, cp[5]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[5]}, {1, cp[6]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[5]}, {1, cp[8]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[9]}, {1, cp[4]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[9]}, {1, cp[5]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[9]}, {1, cp[6]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[12]}, {1, cp[4]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[12]}, {1, cp[6]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[14]}, {1, cp[5]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[14]}, {1, cp[6]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[15]}, {1, cp[4]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[15]}, {1, cp[5]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[15]}, {1, cp[6]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[15]}, {1, cp[8]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[19]}, {1, cp[1]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[19]}, {1, cp[2]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[19]}, {1, cp[6]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[20]}, {1, cp[1]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[20]}, {1, cp[2]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[20]}, {1, cp[6]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[7]}, {1, cp[2]}, {1, cp[1]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[7]}, {1, cp[2]}, {1, cp[2]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[7]}, {1, cp[21]}, {1, cp[1]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[7]}, {1, cp[21]}, {1, cp[2]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[7]}, {1, cp[21]}, {1, cp[8]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[7]}, {1, cp[22]}, {1, cp[1]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[7]}, {1, cp[22]}, {1, cp[2]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[7]}, {1, cp[22]}, {1, cp[8]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[10]}, {1, cp[4]}, {1, cp[4]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[10]}, {1, cp[4]}, {1, cp[6]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[10]}, {1, cp[4]}, {1, cp[8]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[10]}, {1, cp[9]}, {1, cp[4]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[10]}, {1, cp[9]}, {1, cp[5]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[10]}, {1, cp[9]}, {1, cp[6]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[10]}, {1, cp[11]}, {1, cp[5]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[10]}, {1, cp[11]}, {1, cp[8]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[10]}, {1, cp[12]}, {1, cp[4]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[10]}, {1, cp[12]}, {1, cp[6]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[10]}, {1, cp[15]}, {1, cp[4]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[10]}, {1, cp[15]}, {1, cp[5]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[10]}, {1, cp[15]}, {1, cp[6]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[10]}, {1, cp[15]}, {1, cp[8]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[5]}, {1, cp[5]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[5]}, {1, cp[6]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[5]}, {1, cp[8]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[9]}, {1, cp[4]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[9]}, {1, cp[5]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[9]}, {1, cp[6]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[13]}, {1, cp[4]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[13]}, {1, cp[8]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[14]}, {1, cp[5]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[14]}, {1, cp[6]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[15]}, {1, cp[4]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[15]}, {1, cp[5]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[15]}, {1, cp[6]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[15]}, {1, cp[8]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[1]}, {1, cp[1]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[1]}, {1, cp[2]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[1]}, {1, cp[6]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[1]}, {1, cp[8]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[2]}, {1, cp[1]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[2]}, {1, cp[2]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[5]}, {1, cp[5]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[5]}, {1, cp[6]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[5]}, {1, cp[8]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[11]}, {1, cp[5]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[11]}, {1, cp[8]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[14]}, {1, cp[5]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[14]}, {1, cp[6]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[19]}, {1, cp[1]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[19]}, {1, cp[2]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[19]}, {1, cp[6]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[20]}, {1, cp[1]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[20]}, {1, cp[2]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[20]}, {1, cp[6]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[21]}, {1, cp[1]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[21]}, {1, cp[2]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[21]}, {1, cp[8]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[22]}, {1, cp[1]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[22]}, {1, cp[2]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[22]}, {1, cp[8]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[1]}, {1, cp[1]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[1]}, {1, cp[2]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[1]}, {1, cp[6]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[1]}, {1, cp[8]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[2]}, {1, cp[1]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[2]}, {1, cp[2]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[5]}, {1, cp[5]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[5]}, {1, cp[6]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[5]}, {1, cp[8]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[11]}, {1, cp[5]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[11]}, {1, cp[8]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[14]}, {1, cp[5]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[14]}, {1, cp[6]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[19]}, {1, cp[1]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[19]}, {1, cp[2]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[19]}, {1, cp[6]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[20]}, {1, cp[1]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[20]}, {1, cp[2]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[20]}, {1, cp[6]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[21]}, {1, cp[1]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[21]}, {1, cp[2]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[21]}, {1, cp[8]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[22]}, {1, cp[1]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[22]}, {1, cp[2]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[22]}, {1, cp[8]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[1]}, {1, cp[1]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[1]}, {1, cp[2]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[1]}, {1, cp[6]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[1]}, {1, cp[8]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[2]}, {1, cp[1]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[2]}, {1, cp[2]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[4]}, {1, cp[4]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[4]}, {1, cp[6]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[4]}, {1, cp[8]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[12]}, {1, cp[4]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[12]}, {1, cp[6]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[13]}, {1, cp[4]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[13]}, {1, cp[8]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[19]}, {1, cp[1]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[19]}, {1, cp[2]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[19]}, {1, cp[6]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[20]}, {1, cp[1]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[20]}, {1, cp[2]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[20]}, {1, cp[6]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[21]}, {1, cp[1]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[21]}, {1, cp[2]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[21]}, {1, cp[8]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[22]}, {1, cp[1]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[22]}, {1, cp[2]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[22]}, {1, cp[8]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[1]}, {1, cp[1]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[1]}, {1, cp[2]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[1]}, {1, cp[6]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[1]}, {1, cp[8]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[2]}, {1, cp[1]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[2]}, {1, cp[2]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[4]}, {1, cp[4]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[4]}, {1, cp[6]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[4]}, {1, cp[8]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[12]}, {1, cp[4]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[12]}, {1, cp[6]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[13]}, {1, cp[4]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[13]}, {1, cp[8]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[19]}, {1, cp[1]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[19]}, {1, cp[2]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[19]}, {1, cp[6]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[20]}, {1, cp[1]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[20]}, {1, cp[2]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[20]}, {1, cp[6]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[21]}, {1, cp[1]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[21]}, {1, cp[2]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[21]}, {1, cp[8]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[22]}, {1, cp[1]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[22]}, {1, cp[2]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[22]}, {1, cp[8]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[11]}, {1, cp[5]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[11]}, {1, cp[8]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[12]}, {1, cp[4]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[12]}, {1, cp[6]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[13]}, {1, cp[4]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[13]}, {1, cp[8]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[14]}, {1, cp[5]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[14]}, {1, cp[6]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[15]}, {1, cp[4]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[15]}, {1, cp[5]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[15]}, {1, cp[6]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[15]}, {1, cp[8]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[17]}, {1, cp[1]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[17]}, {1, cp[2]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[17]}, {1, cp[5]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[18]}, {1, cp[1]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[18]}, {1, cp[2]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[18]}, {1, cp[5]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[19]}, {1, cp[1]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[19]}, {1, cp[2]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[19]}, {1, cp[6]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[20]}, {1, cp[1]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[20]}, {1, cp[2]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[20]}, {1, cp[6]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[21]}, {1, cp[1]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[21]}, {1, cp[2]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[21]}, {1, cp[8]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[22]}, {1, cp[1]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[22]}, {1, cp[2]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[22]}, {1, cp[8]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[23]}, {1, cp[1]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[23]}, {1, cp[2]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[23]}, {1, cp[4]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[24]}, {1, cp[1]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[24]}, {1, cp[2]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[24]}, {1, cp[4]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[11]}, {1, cp[5]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[11]}, {1, cp[8]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[12]}, {1, cp[4]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[12]}, {1, cp[6]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[13]}, {1, cp[4]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[13]}, {1, cp[8]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[14]}, {1, cp[5]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[14]}, {1, cp[6]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[15]}, {1, cp[4]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[15]}, {1, cp[5]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[15]}, {1, cp[6]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[15]}, {1, cp[8]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[17]}, {1, cp[1]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[17]}, {1, cp[2]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[17]}, {1, cp[5]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[18]}, {1, cp[1]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[18]}, {1, cp[2]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[18]}, {1, cp[5]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[19]}, {1, cp[1]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[19]}, {1, cp[2]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[19]}, {1, cp[6]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[20]}, {1, cp[1]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[20]}, {1, cp[2]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[20]}, {1, cp[6]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[21]}, {1, cp[1]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[21]}, {1, cp[2]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[21]}, {1, cp[8]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[22]}, {1, cp[1]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[22]}, {1, cp[2]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[22]}, {1, cp[8]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[23]}, {1, cp[1]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[23]}, {1, cp[2]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[23]}, {1, cp[4]}}, Infinity] + 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[24]}, {1, cp[1]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[24]}, {1, cp[2]}}, Infinity] - 
  cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[24]}, {1, cp[4]}}, Infinity] + 
  (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[1]}, {1, cp[1]}}, Infinity] - 
  (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[1]}, {1, cp[2]}}, Infinity] - 
  (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[1]}, {1, cp[6]}}, Infinity] + 
  (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[1]}, {1, cp[8]}}, Infinity] - 
  (8*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[2]}, {1, cp[1]}}, Infinity] + 
  (8*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[2]}, {1, cp[2]}}, Infinity] - 
  (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[9]}, {1, cp[4]}}, Infinity] - 
  (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[9]}, {1, cp[5]}}, Infinity] + 
  (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[9]}, {1, cp[6]}}, Infinity] + 
  (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[12]}, {1, cp[4]}}, Infinity] - 
  (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[12]}, {1, cp[6]}}, Infinity] + 
  (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[14]}, {1, cp[5]}}, Infinity] - 
  (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[14]}, {1, cp[6]}}, Infinity] + 
  (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[17]}, {1, cp[1]}}, Infinity] - 
  (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[17]}, {1, cp[2]}}, Infinity] - 
  (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[17]}, {1, cp[5]}}, Infinity] + 
  (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[18]}, {1, cp[1]}}, Infinity] - 
  (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[18]}, {1, cp[2]}}, Infinity] - 
  (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[18]}, {1, cp[5]}}, Infinity] - 
  (8*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[19]}, {1, cp[1]}}, Infinity] + 
  (8*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[19]}, {1, cp[2]}}, Infinity] + 
  (8*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[19]}, {1, cp[6]}}, Infinity] - 
  (8*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[20]}, {1, cp[1]}}, Infinity] + 
  (8*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[20]}, {1, cp[2]}}, Infinity] + 
  (8*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[20]}, {1, cp[6]}}, Infinity] + 
  (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[21]}, {1, cp[1]}}, Infinity] - 
  (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[21]}, {1, cp[2]}}, Infinity] - 
  (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[21]}, {1, cp[8]}}, Infinity] + 
  (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[22]}, {1, cp[1]}}, Infinity] - 
  (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[22]}, {1, cp[2]}}, Infinity] - 
  (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[22]}, {1, cp[8]}}, Infinity] + 
  (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[23]}, {1, cp[1]}}, Infinity] - 
  (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[23]}, {1, cp[2]}}, Infinity] - 
  (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[23]}, {1, cp[4]}}, Infinity] + 
  (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[24]}, {1, cp[1]}}, Infinity] - 
  (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[24]}, {1, cp[2]}}, Infinity] - 
  (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[24]}, {1, cp[4]}}, Infinity] + 
  (cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[2]}}, Infinity] + 
    2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[5]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[13]}}, Infinity] - 
    2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[17]}}, Infinity] - 
    2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[18]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[21]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[22]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[5]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[14]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[7]}, {1, cp[2]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[7]}, {1, cp[21]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[7]}, {1, cp[22]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[5]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[13]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[14]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[2]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[5]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[14]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[21]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[22]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[2]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[5]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[14]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[21]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[22]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[2]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[13]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[21]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[22]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[2]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[13]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[21]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[22]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[13]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[14]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[17]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[18]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[21]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[22]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[13]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[14]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[17]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[18]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[21]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[22]}}, Infinity] - 
    (8*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[2]}}, Infinity] - 
    (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[14]}}, Infinity] + 
    (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[17]}}, Infinity] + 
    (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[18]}}, Infinity] + 
    (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[21]}}, Infinity] + 
    (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[22]}}, Infinity])*log[u[1]/v[1]] + 
  (-cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[2]}}, Infinity] - 
    2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[4]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[11]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[21]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[22]}}, Infinity] + 
    2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[23]}}, Infinity] + 
    2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[24]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[4]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[12]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[7]}, {1, cp[2]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[7]}, {1, cp[21]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[7]}, {1, cp[22]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[10]}, {1, cp[4]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[10]}, {1, cp[11]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[10]}, {1, cp[12]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[2]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[11]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[21]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[22]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[2]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[11]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[21]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[22]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[2]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[4]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[12]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[21]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[22]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[2]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[4]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[12]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[21]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[22]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[11]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[12]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[21]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[22]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[23]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[24]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[11]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[12]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[21]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[22]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[23]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[24]}}, Infinity] + 
    (8*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[2]}}, Infinity] + 
    (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[12]}}, Infinity] - 
    (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[21]}}, Infinity] - 
    (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[22]}}, Infinity] - 
    (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[23]}}, Infinity] - 
    (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[24]}}, Infinity])*
   log[(u[2]*u[3]*u[4]*u[5])/v[1]] + 
  (cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[1]}}, Infinity] - 
    2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[5]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[13]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[19]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[20]}}, Infinity] - 
    2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[23]}}, Infinity] - 
    2*cEE4[{{0, 0}, {-1, cp[3]}, {1, cp[24]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[1]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[5]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[14]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[19]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[6]}, {1, cp[20]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[5]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[13]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[16]}, {1, cp[14]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[1]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[5]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[14]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[19]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[17]}, {1, cp[20]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[1]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[5]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[14]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[19]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[18]}, {1, cp[20]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[1]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[13]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[19]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[23]}, {1, cp[20]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[1]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[13]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[19]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[24]}, {1, cp[20]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[13]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[14]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[19]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[20]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[23]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[25]}, {1, cp[24]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[13]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[14]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[19]}}, Infinity] - 
    cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[20]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[23]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[26]}, {1, cp[24]}}, Infinity] + 
    (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[1]}}, Infinity] + 
    (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[14]}}, Infinity] - 
    (8*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[19]}}, Infinity] - 
    (8*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[20]}}, Infinity] + 
    (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[23]}}, Infinity] + 
    (4*I)*Pi*cEE4[{{0, 0}, {0, 0}, {1, cp[24]}}, Infinity])*
   log[(u[3]*u[4]*u[5]*v[2])/v[1]] + 
  (cEE4[{{0, 0}, {-1, cp[3]}}, Infinity] - cEE4[{{0, 0}, {-1, cp[6]}}, 
     Infinity] - cEE4[{{0, 0}, {-1, cp[17]}}, Infinity] + 
    cEE4[{{0, 0}, {-1, cp[18]}}, Infinity] + cEE4[{{0, 0}, {-1, cp[23]}}, 
     Infinity] - cEE4[{{0, 0}, {-1, cp[24]}}, Infinity] + 
    (4*I)*Pi*cEE4[{{0, 0}, {0, 0}}, Infinity])*
   (Log[v[1]/(u[3]*u[4]*u[5]*v[2])]^2/2 + 
    PolyLog[2, 1 - v[1]/(u[2]*u[3]*u[4]*u[5])] + 
    PolyLog[2, 1 - u[1]/(u[3]*u[4]*u[5]*v[2])]);


==> anc/dbSymbol <==

(* ::Package:: *)

(*************************************************************************)
(*                                                                       *)
(*   Ancillary file to "The elliptic double box and symbology beyond     *) 
(*   polylogarithms" by Alexander Kristensson, Matthias Wilhelm and      *)           
(*   Chi Zhang, arXiv:2106.xxxxx.                                        *)
(*                                                                       *)
(*   This file contains the symbol of the 10-point double-box integral,  *)
(*   which we denote by dbSymbol. eLetterRules provides the replacement  *)
(*   rules for the 13 combinations of elliptic letters appearing in the  *)
(*   symbol. w[n,z] is the elliptic letter Omega^{(n)}(z) with wp[k]     *)
(*   and wm[k] as two images w^+- of the kinematic variables k on the    *)
(*   normalized torus. log[k] and alog[k] denote rational letters and    *)
(*   algebraic letters (in terms of momentum twistors) respectively.     *)                                                  
(*                                                                       *)        
(*   -----------------------------------------------------------------   *)  
(*   Notation for momentum twistors:                                     *)
(*   ab[i,j,k,l] : Plucker coordinate                                    *)
(*   ab[a,b,c,cap[{d,e},{f,g,h}]] := ab[a,b,c,d] ab[e,f,g,h] -           *)
(*                                             ab[a,b,c,e] ab[d,f,g,h]   *)
(*   ab[a,cap1[{b,c},{d,e},{f,g}]] := ab[a,b,d,e] ab[a,c,f,g] -          *)
(*                                             ab[a,b,f,g] ab[a,c,d,e]   *)
(*   ab[a,b,cap2[{r,s,t},{u,v,w}]] := ab[a,b,s,t] ab[r,u,v,w] -          *)
(*                  ab[a,b,r,t] ab[s,u,v,w]  + ab[a,b,r,s] ab[t,u,v,w]   *)          
(*                                                                       *)                                                                    
(*                                                                       *)                                       
(*************************************************************************)



eLetterRules={eL[1] -> w[2, wm[Infinity] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
        (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] - 
    w[2, wm[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])] - 
      wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])]] + w[2, wm[Infinity] - 
      wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])]] - 
    w[2, wm[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])] - 
      wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])]] - w[2, wm[Infinity] - wp[Infinity]] - 
    w[2, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - 
      wp[Infinity]] + w[2, wm[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])] - 
      wp[Infinity]] + w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[Infinity]] - 
    w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[Infinity]] + 
    w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])] + wp[Infinity]] + 
    w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])] + wp[Infinity]] + 
    w[2, wm[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])] - 
      wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])]] + 
    w[2, -wp[Infinity] + wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/
        (-1 + u[3])]] - w[2, wm[-1 + zz[1, 3, 5, 8]] - 
      wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])]] + 
    w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/
        (-1 + u[3])]] - 
    w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])] + wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/
        (-1 + u[3])]] - 
    w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])] + wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/
        (-1 + u[3])]] + w[2, -wp[Infinity] + 
      wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])]] + 
    w[2, -wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] + 
      wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])]] - 
    w[2, -wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] + 
    w[2, -wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])] + 
      wp[-1 + zz[1, 3, 5, 8]]] + w[2, -wp[Infinity] + 
      wp[-1 + zzb[1, 3, 5, 8]]] - 
    w[2, -wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])] + 
      wp[-1 + zzb[1, 3, 5, 8]]], 
  eL[2] -> w[2, wm[Infinity] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
        (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] - 
    w[2, wm[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
        (u[4]*(-1 + u[5]))] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
        (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] + 
    w[2, wm[Infinity] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
        (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] - 
    w[2, wm[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
        (u[4]*(-1 + u[5]))] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
        (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] + 
    w[2, wm[Infinity] - wp[Infinity]] - 
    w[2, wm[-(v[1]/u[4])] - wp[Infinity]] - 
    w[2, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - 
      wp[Infinity]] - 
    w[2, wm[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
        (u[4]*(-1 + u[5]))] - wp[Infinity]] - 
    w[2, wm[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
        (u[1] - u[3]*v[2])] - wp[Infinity]] + 
    w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])] + wp[Infinity]] + 
    w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])] + wp[Infinity]] + 
    w[2, wm[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
        (u[4]*(-1 + u[5]))] - wp[-(v[1]/u[4])]] + 
    w[2, -wp[Infinity] + wp[-(v[1]/u[4])]] + 
    w[2, wm[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
        (u[4]*(-1 + u[5]))] - wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/
        (-1 + u[3])]] + w[2, -wp[Infinity] + 
      wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])]] + 
    w[2, wm[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
        (u[1] - u[3]*v[2])] - wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
         u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))]] - 
    w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])] + wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
         u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))]] - 
    w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])] + wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
         u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))]] - 
    w[2, -wp[Infinity] + wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
         u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))]] + 
    w[2, -wp[-(v[1]/u[4])] + wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
         u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))]] + 
    w[2, -wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] + 
      wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
        (u[4]*(-1 + u[5]))]] + w[2, -wp[Infinity] + 
      wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
        (u[1] - u[3]*v[2])]] - 
    w[2, -wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
         (u[4]*(-1 + u[5]))] + wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + 
         u[3]*v[1]*v[2])/(u[1] - u[3]*v[2])]], 
  eL[3] -> sw[1, 0] + w[1, wm[Infinity] - wp[Infinity]] - 
    w[1, wm[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] - 
      wp[Infinity]] - w[1, -wp[Infinity] + wp[(u[2]*u[3]*u[4]*u[5] - v[1])/
        (u[4] - u[3]*u[4]*u[5])]] + 
    w[2, wm[Infinity] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
        (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] - 
    w[2, wm[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] - 
      wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])]] + w[2, wm[Infinity] - 
      wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])]] - 
    w[2, wm[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] - 
      wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])]] - w[2, wm[-(v[1]/u[4])] - wp[Infinity]] - 
    w[2, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - 
      wp[Infinity]] + w[2, wm[-zz[3, 6, 8, 10]] - wp[Infinity]] - 
    w[2, wm[-zzb[3, 6, 8, 10]] - wp[Infinity]] + 
    w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])] + wp[Infinity]] + 
    w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])] + wp[Infinity]] + 
    w[2, wm[-(v[1]/u[4])] - wp[(u[2]*u[3]*u[4]*u[5] - v[1])/
        (u[4] - u[3]*u[4]*u[5])]] + 
    w[2, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - 
      wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])]] - 
    w[2, wm[-zz[3, 6, 8, 10]] - wp[(u[2]*u[3]*u[4]*u[5] - v[1])/
        (u[4] - u[3]*u[4]*u[5])]] + w[2, wm[-zzb[3, 6, 8, 10]] - 
      wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])]] - 
    w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])] + wp[(u[2]*u[3]*u[4]*u[5] - v[1])/
        (u[4] - u[3]*u[4]*u[5])]] - 
    w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])] + wp[(u[2]*u[3]*u[4]*u[5] - v[1])/
        (u[4] - u[3]*u[4]*u[5])]] + w[2, -wp[Infinity] + wp[-(v[1]/u[4])]] - 
    w[2, -wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
      wp[-(v[1]/u[4])]] + w[2, -wp[Infinity] + 
      wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])]] - 
    w[2, -wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
      wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])]] - 
    w[2, -wp[Infinity] + wp[-zz[3, 6, 8, 10]]] + 
    w[2, -wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
      wp[-zz[3, 6, 8, 10]]] + w[2, -wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] - 
    w[2, -wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
      wp[-zzb[3, 6, 8, 10]]], eL[4] -> sw[1, 0] + w[0, wm[Infinity]]/2 - 
    w[0, wp[-1 + zz[1, 3, 5, 8]]]/2 + 
    w[1, wm[Infinity] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
         (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]]/2 + 
    w[1, wm[Infinity] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
         (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]]/2 - 
    w[1, wm[-1 + zz[1, 3, 5, 8]] - wp[Infinity]] - 
    w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])] + wp[-1 + zz[1, 3, 5, 8]]]/2 - 
    w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])] + wp[-1 + zz[1, 3, 5, 8]]]/2 + 
    w[2, wm[Infinity] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
        (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] - 
    w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
        (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] + 
    w[2, wm[Infinity] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
        (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] - 
    w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
        (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] - 
    2*w[2, wm[Infinity] - wp[Infinity]] + 
    2*w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[Infinity]] + 
    w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])] + wp[Infinity]] + 
    w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])] + wp[Infinity]] - 
    w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])] + wp[-1 + zz[1, 3, 5, 8]]] - 
    w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])] + wp[-1 + zz[1, 3, 5, 8]]] + 
    2*w[2, -wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]], 
  eL[5] -> -sw[1, 0] - w[0, wm[Infinity]]/2 + w[0, wp[-zz[3, 6, 8, 10]]]/2 - 
    w[1, wm[Infinity] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
         (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]]/2 - 
    w[1, wm[Infinity] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
         (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]]/2 + 
    w[1, wm[-zz[3, 6, 8, 10]] - wp[Infinity]] + 
    w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])] + wp[-zz[3, 6, 8, 10]]]/2 + 
    w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])] + wp[-zz[3, 6, 8, 10]]]/2 - 
    w[2, wm[Infinity] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
        (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] + 
    w[2, wm[-zz[3, 6, 8, 10]] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
        (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] - 
    w[2, wm[Infinity] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
        (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] + 
    w[2, wm[-zz[3, 6, 8, 10]] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
        (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] + 
    2*w[2, wm[Infinity] - wp[Infinity]] - 
    2*w[2, wm[-zz[3, 6, 8, 10]] - wp[Infinity]] - 
    w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])] + wp[Infinity]] - 
    w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])] + wp[Infinity]] + 
    w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])] + wp[-zz[3, 6, 8, 10]]] + 
    w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])] + wp[-zz[3, 6, 8, 10]]] - 
    2*w[2, -wp[Infinity] + wp[-zz[3, 6, 8, 10]]], 
  eL[6] -> sw[1, 0] + w[1, wm[Infinity] - wp[Infinity]] - 
    w[1, wm[u[2]*(-1 + u[4]) - v[1]] - wp[Infinity]] - 
    w[1, -wp[Infinity] + wp[u[2]*(-1 + u[4]) - v[1]]] - 
    3*w[2, wm[Infinity] - wp[Infinity]] + 
    3*w[2, wm[u[2]*(-1 + u[4]) - v[1]] - wp[Infinity]] + 
    w[2, wm[-(v[1]/u[4])] - wp[Infinity]] + 
    w[2, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - 
      wp[Infinity]] + 
    w[2, wm[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
        (u[1] - u[3]*v[2])] - wp[Infinity]] - 
    w[2, wm[-(v[1]/u[4])] - wp[u[2]*(-1 + u[4]) - v[1]]] - 
    w[2, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - 
      wp[u[2]*(-1 + u[4]) - v[1]]] - 
    w[2, wm[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
        (u[1] - u[3]*v[2])] - wp[u[2]*(-1 + u[4]) - v[1]]] + 
    3*w[2, -wp[Infinity] + wp[u[2]*(-1 + u[4]) - v[1]]] - 
    w[2, -wp[Infinity] + wp[-(v[1]/u[4])]] + 
    w[2, -wp[u[2]*(-1 + u[4]) - v[1]] + wp[-(v[1]/u[4])]] - 
    w[2, -wp[Infinity] + wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/
        (-1 + u[3])]] + w[2, -wp[u[2]*(-1 + u[4]) - v[1]] + 
      wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])]] - 
    w[2, -wp[Infinity] + wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
        (u[1] - u[3]*v[2])]] + w[2, -wp[u[2]*(-1 + u[4]) - v[1]] + 
      wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
        (u[1] - u[3]*v[2])]], 
  eL[7] -> sw[1, 0] + w[1, wm[Infinity] - wp[Infinity]] - 
    w[1, wm[-zz[3, 5, 8, 10]] - wp[Infinity]] - 
    w[1, -wp[Infinity] + wp[-zz[3, 5, 8, 10]]] - 
    w[2, wm[Infinity] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
        (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] + 
    w[2, wm[-zz[3, 5, 8, 10]] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
        (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] - 
    w[2, wm[Infinity] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
        (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] + 
    w[2, wm[-zz[3, 5, 8, 10]] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
        (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] + 
    w[2, wm[Infinity] - wp[Infinity]] + 
    w[2, wm[-1 + u[1]/u[3]] - wp[Infinity]] - 
    w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[Infinity]] - 
    w[2, wm[-zz[3, 5, 8, 10]] - wp[Infinity]] + 
    w[2, wm[-zz[3, 6, 8, 10]] - wp[Infinity]] + 
    w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[Infinity]] - 
    w[2, wm[-zzb[3, 6, 8, 10]] - wp[Infinity]] - 
    w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])] + wp[Infinity]] - 
    w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])] + wp[Infinity]] - 
    w[2, wm[-zz[3, 5, 8, 10]] - wp[-1 + u[1]/u[3]]] - 
    w[2, -wp[Infinity] + wp[-1 + u[1]/u[3]]] + 
    w[2, wm[-zz[3, 5, 8, 10]] - wp[-1 + zz[1, 3, 5, 8]]] + 
    w[2, -wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] - 
    w[2, wm[-zz[3, 6, 8, 10]] - wp[-zz[3, 5, 8, 10]]] - 
    w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[-zz[3, 5, 8, 10]]] + 
    w[2, wm[-zzb[3, 6, 8, 10]] - wp[-zz[3, 5, 8, 10]]] + 
    w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])] + wp[-zz[3, 5, 8, 10]]] + 
    w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])] + wp[-zz[3, 5, 8, 10]]] - 
    w[2, -wp[Infinity] + wp[-zz[3, 5, 8, 10]]] - 
    w[2, -wp[-1 + u[1]/u[3]] + wp[-zz[3, 5, 8, 10]]] + 
    w[2, -wp[-1 + zz[1, 3, 5, 8]] + wp[-zz[3, 5, 8, 10]]] - 
    w[2, -wp[Infinity] + wp[-zz[3, 6, 8, 10]]] + 
    w[2, -wp[-zz[3, 5, 8, 10]] + wp[-zz[3, 6, 8, 10]]] - 
    w[2, -wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] + 
    w[2, -wp[-zz[3, 5, 8, 10]] + wp[-1 + zzb[1, 3, 5, 8]]] + 
    w[2, -wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] - 
    w[2, -wp[-zz[3, 5, 8, 10]] + wp[-zzb[3, 6, 8, 10]]], 
  eL[8] -> -1/2*w[0, wm[Infinity]] + w[0, wp[Infinity]] - 
    w[0, wp[-1 + zz[1, 3, 5, 8]]]/2 + 
    w[1, wm[Infinity] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
         (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]]/2 + 
    w[1, wm[Infinity] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
         (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]]/2 + 
    w[1, wm[Infinity] - wp[Infinity]] - 
    w[1, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - 
      wp[Infinity]] + w[1, wm[-1 + zz[1, 3, 5, 8]] - wp[Infinity]] - 
    2*w[1, wm[-1 + zzb[1, 3, 5, 8]] - wp[Infinity]] + 
    w[1, -wp[Infinity] + wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/
        (-1 + u[3])]] - 
    w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])] + wp[-1 + zz[1, 3, 5, 8]]]/2 - 
    w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])] + wp[-1 + zz[1, 3, 5, 8]]]/2 + 
    w[2, wm[Infinity] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
        (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] - 
    w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
        (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] + 
    w[2, wm[Infinity] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
        (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] - 
    w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
        (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] - 
    2*w[2, wm[Infinity] - wp[Infinity]] + 
    2*w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[Infinity]] + 
    w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])] + wp[Infinity]] + 
    w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])] + wp[Infinity]] - 
    w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])] + wp[-1 + zzb[1, 3, 5, 8]]] - 
    w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])] + wp[-1 + zzb[1, 3, 5, 8]]] + 
    2*w[2, -wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]], 
  eL[9] -> -w[0, wm[Infinity]] + w[0, wp[Infinity]] - 
    w[1, wm[-1 + u[1]/u[3]] - wp[Infinity]] + 
    w[1, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - 
      wp[Infinity]] - 2*w[1, wm[-zz[3, 6, 8, 10]] - wp[Infinity]] + 
    2*w[1, wm[-zzb[3, 6, 8, 10]] - wp[Infinity]] + 
    w[1, -wp[Infinity] + wp[-1 + u[1]/u[3]]] - 
    w[1, -wp[Infinity] + wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/
        (-1 + u[3])]] - w[2, wm[-zz[3, 6, 8, 10]] - 
      wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])]] + w[2, wm[-zzb[3, 6, 8, 10]] - 
      wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])]] - w[2, wm[-zz[3, 6, 8, 10]] - 
      wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])]] + w[2, wm[-zzb[3, 6, 8, 10]] - 
      wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])]] + 2*w[2, wm[-zz[3, 6, 8, 10]] - wp[Infinity]] - 
    2*w[2, wm[-zzb[3, 6, 8, 10]] - wp[Infinity]] - 
    w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])] + wp[-zz[3, 6, 8, 10]]] - 
    w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])] + wp[-zz[3, 6, 8, 10]]] + 
    2*w[2, -wp[Infinity] + wp[-zz[3, 6, 8, 10]]] + 
    w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])] + wp[-zzb[3, 6, 8, 10]]] + 
    w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])] + wp[-zzb[3, 6, 8, 10]]] - 
    2*w[2, -wp[Infinity] + wp[-zzb[3, 6, 8, 10]]], 
  eL[10] -> sw[1, 0] - w[1, wm[Infinity] - wp[0]] + 
    w[1, wm[Infinity] - wp[Infinity]] - w[1, -wp[0] + wp[Infinity]] - 
    w[2, wm[Infinity] - wp[0]] + w[2, wm[-(v[1]/u[4])] - wp[0]] + 
    w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[0]] - 
    w[2, wm[-zz[3, 6, 8, 10]] - wp[0]] - 
    w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[0]] + 
    w[2, wm[-zzb[3, 6, 8, 10]] - wp[0]] - w[2, wm[Infinity] - wp[Infinity]] + 
    2*w[2, wm[-v[1]] - wp[Infinity]] + 
    w[2, wm[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
        (u[1] - u[3]*v[2])] - wp[Infinity]] + 
    w[2, wm[-zz[3, 6, 8, 10]] - wp[Infinity]] - 
    w[2, wm[-zzb[3, 6, 8, 10]] - wp[Infinity]] + 
    w[2, -wp[0] + wp[Infinity]] - w[2, wm[-(v[1]/u[4])] - wp[-v[1]]] - 
    w[2, wm[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
        (u[1] - u[3]*v[2])] - wp[-v[1]]] - 
    w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[-v[1]]] + 
    w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[-v[1]]] + 
    2*w[2, -wp[Infinity] + wp[-v[1]]] - w[2, -wp[0] + wp[-(v[1]/u[4])]] + 
    w[2, -wp[-v[1]] + wp[-(v[1]/u[4])]] - 
    w[2, -wp[Infinity] + wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
        (u[1] - u[3]*v[2])]] + 
    w[2, -wp[-v[1]] + wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
        (u[1] - u[3]*v[2])]] - w[2, -wp[0] + wp[-1 + zz[1, 3, 5, 8]]] + 
    w[2, -wp[-v[1]] + wp[-1 + zz[1, 3, 5, 8]]] + 
    w[2, -wp[0] + wp[-zz[3, 6, 8, 10]]] - 
    w[2, -wp[Infinity] + wp[-zz[3, 6, 8, 10]]] + 
    w[2, -wp[0] + wp[-1 + zzb[1, 3, 5, 8]]] - 
    w[2, -wp[-v[1]] + wp[-1 + zzb[1, 3, 5, 8]]] - 
    w[2, -wp[0] + wp[-zzb[3, 6, 8, 10]]] + 
    w[2, -wp[Infinity] + wp[-zzb[3, 6, 8, 10]]], 
  eL[11] -> sw[1, 0] - w[1, wm[Infinity] - wp[0]] + 
    w[1, wm[Infinity] - wp[Infinity]] - w[1, -wp[0] + wp[Infinity]] - 
    w[2, wm[Infinity] - wp[0]] + w[2, wm[-(v[1]/u[4])] - wp[0]] + 
    w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[0]] - 
    w[2, wm[-zz[3, 6, 8, 10]] - wp[0]] - 
    w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[0]] + 
    w[2, wm[-zzb[3, 6, 8, 10]] - wp[0]] + w[2, wm[Infinity] - wp[Infinity]] - 
    w[2, wm[-(v[1]/u[4])] - wp[Infinity]] - 
    w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[Infinity]] + 
    w[2, wm[-zz[3, 6, 8, 10]] - wp[Infinity]] + 
    w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[Infinity]] - 
    w[2, wm[-zzb[3, 6, 8, 10]] - wp[Infinity]] + 
    w[2, -wp[0] + wp[Infinity]] - w[2, -wp[0] + wp[-(v[1]/u[4])]] + 
    w[2, -wp[Infinity] + wp[-(v[1]/u[4])]] - 
    w[2, -wp[0] + wp[-1 + zz[1, 3, 5, 8]]] + 
    w[2, -wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] + 
    w[2, -wp[0] + wp[-zz[3, 6, 8, 10]]] - 
    w[2, -wp[Infinity] + wp[-zz[3, 6, 8, 10]]] + 
    w[2, -wp[0] + wp[-1 + zzb[1, 3, 5, 8]]] - 
    w[2, -wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] - 
    w[2, -wp[0] + wp[-zzb[3, 6, 8, 10]]] + 
    w[2, -wp[Infinity] + wp[-zzb[3, 6, 8, 10]]], 
  eL[12] -> -2*sw[1, 0] + 2*w[1, wm[Infinity] - wp[-1]] - 
    2*w[1, wm[Infinity] - wp[Infinity]] + 2*w[1, -wp[-1] + wp[Infinity]] - 
    w[2, wm[Infinity] - wp[-1]] + w[2, wm[-1 + u[1]/u[3]] - wp[-1]] - 
    w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[-1]] + 
    w[2, wm[-zz[3, 6, 8, 10]] - wp[-1]] + 
    w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[-1]] - 
    w[2, wm[-zzb[3, 6, 8, 10]] - wp[-1]] + 
    w[2, wm[Infinity] - wp[Infinity]] - 
    w[2, wm[-1 + u[1]/u[3]] - wp[Infinity]] + 
    w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[Infinity]] - 
    w[2, wm[-zz[3, 6, 8, 10]] - wp[Infinity]] - 
    w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[Infinity]] + 
    w[2, wm[-zzb[3, 6, 8, 10]] - wp[Infinity]] + 
    w[2, -wp[-1] + wp[Infinity]] - w[2, -wp[-1] + wp[-1 + u[1]/u[3]]] + 
    w[2, -wp[Infinity] + wp[-1 + u[1]/u[3]]] + 
    w[2, -wp[-1] + wp[-1 + zz[1, 3, 5, 8]]] - 
    w[2, -wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] - 
    w[2, -wp[-1] + wp[-zz[3, 6, 8, 10]]] + 
    w[2, -wp[Infinity] + wp[-zz[3, 6, 8, 10]]] - 
    w[2, -wp[-1] + wp[-1 + zzb[1, 3, 5, 8]]] + 
    w[2, -wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] + 
    w[2, -wp[-1] + wp[-zzb[3, 6, 8, 10]]] - 
    w[2, -wp[Infinity] + wp[-zzb[3, 6, 8, 10]]], 
  eL[13] -> sw[1, 0] + w[1, wm[Infinity] - wp[Infinity]] + 
    w[1, wm[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] - 
      wp[Infinity]] - 2*w[1, wm[-1 + zz[1, 3, 6, 8]] - wp[Infinity]] + 
    w[1, -wp[Infinity] + wp[(u[2]*u[3]*u[4]*u[5] - v[1])/
        (u[4] - u[3]*u[4]*u[5])]] - 
    2*w[1, -wp[Infinity] + wp[-1 + zz[1, 3, 6, 8]]] + 
    w[2, wm[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] - 
      wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])]] - w[2, wm[-1 + zz[1, 3, 6, 8]] - 
      wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])]] + 
    w[2, wm[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] - 
      wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])]] - w[2, wm[-1 + zz[1, 3, 6, 8]] - 
      wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])]] - w[2, wm[Infinity] - wp[Infinity]] + 
    w[2, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - 
      wp[Infinity]] - w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[Infinity]] + 
    w[2, wm[-1 + zz[1, 3, 6, 8]] - wp[Infinity]] + 
    w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[Infinity]] - 
    w[2, wm[-(v[1]/u[4])] - wp[(u[2]*u[3]*u[4]*u[5] - v[1])/
        (u[4] - u[3]*u[4]*u[5])]] - 
    w[2, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - 
      wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])]] + 
    w[2, wm[-zz[3, 6, 8, 10]] - wp[(u[2]*u[3]*u[4]*u[5] - v[1])/
        (u[4] - u[3]*u[4]*u[5])]] - w[2, wm[-zzb[3, 6, 8, 10]] - 
      wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])]] + 
    w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])] + wp[(u[2]*u[3]*u[4]*u[5] - v[1])/
        (u[4] - u[3]*u[4]*u[5])]] + 
    w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])] + wp[(u[2]*u[3]*u[4]*u[5] - v[1])/
        (u[4] - u[3]*u[4]*u[5])]] + w[2, wm[-1 + zz[1, 3, 6, 8]] - 
      wp[-(v[1]/u[4])]] + 
    w[2, -wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
      wp[-(v[1]/u[4])]] - w[2, -wp[Infinity] + 
      wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])]] + 
    w[2, -wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
      wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])]] + 
    w[2, wm[-1 + zz[1, 3, 6, 8]] - wp[-1 + zz[1, 3, 5, 8]]] + 
    w[2, -wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] - 
    w[2, wm[-zz[3, 6, 8, 10]] - wp[-1 + zz[1, 3, 6, 8]]] - 
    w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[-1 + zz[1, 3, 6, 8]]] + 
    w[2, wm[-zzb[3, 6, 8, 10]] - wp[-1 + zz[1, 3, 6, 8]]] - 
    w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])] + wp[-1 + zz[1, 3, 6, 8]]] - 
    w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])] + wp[-1 + zz[1, 3, 6, 8]]] + 
    w[2, -wp[Infinity] + wp[-1 + zz[1, 3, 6, 8]]] + 
    w[2, -wp[-(v[1]/u[4])] + wp[-1 + zz[1, 3, 6, 8]]] + 
    w[2, -wp[-1 + zz[1, 3, 5, 8]] + wp[-1 + zz[1, 3, 6, 8]]] - 
    w[2, -wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
      wp[-zz[3, 6, 8, 10]]] + w[2, -wp[-1 + zz[1, 3, 6, 8]] + 
      wp[-zz[3, 6, 8, 10]]] - w[2, -wp[Infinity] + 
      wp[-1 + zzb[1, 3, 5, 8]]] + w[2, -wp[-1 + zz[1, 3, 6, 8]] + 
      wp[-1 + zzb[1, 3, 5, 8]]] + 
    w[2, -wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
      wp[-zzb[3, 6, 8, 10]]] - w[2, -wp[-1 + zz[1, 3, 6, 8]] + 
      wp[-zzb[3, 6, 8, 10]]]};

 dbSymbol=Tensor[log[u[3]], log[1 - u[3]], 
    log[(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]^2*
       ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[1, 5, 9, 10]^2)/
      (ab[2, 3, 5, 10]^2*ab[4, 5, 6, 10]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]^2)], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/2 + 
  Tensor[log[u[3]], log[1 - u[3]], 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/2 - 2*eL[1] + 
     log[(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]*ab[2, 3, 4, 5]*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 6, 9, 10]^2)/(ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^2*
         ab[1, 4, 5, 10]*ab[2, 3, 5, 10]^2*ab[7, 8, 9, 10]^2)]/2, 
    wp[Infinity]]/2 + Tensor[log[u[3]], log[1 - u[3]], 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     log[(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 4, 5, 10]*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 9, 10]^2)/(ab[1, 2, 3, 10]*ab[1, 5, 9, 10]^2*ab[2, 3, 4, 5]*
        ab[4, 5, 6, 10]^2*ab[7, 8, 9, 10]^2)], wm[Infinity] - wp[Infinity]/2]/
   2 + Tensor[log[u[3]], log[1 - u[3]], 
    -alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     log[(ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[1, 4, 5, 10]*
        ab[2, 3, 5, 10]^2*ab[7, 8, 9, 10]^2)/
       (ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]*ab[2, 3, 4, 5]*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 9, 10]^2)], -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]]/2 - 
  Tensor[log[u[3]], log[1 - u[3]], 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     log[(ab[2, 3, cap2[{1, 10, 9}, {6, 5, 4}]]^2*ab[1, 4, 5, 10]*
        ab[2, 3, 5, 10]^2*ab[7, 8, 9, 10]^2)/
       (ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 2, 3, 10]*ab[2, 3, 4, 5]*
        ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
        ab[5, 6, 9, 10]^2)], -1/2*wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]]/
   2 + Tensor[log[u[3]/u[4]], log[u[3]/u[4]], 
   (alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
         ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^4*ab[1, 5, 6, 10]^4*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[2, 3, 5, 10]^4*ab[4, 5, 9, 10]^4*ab[4, 5, cap[{2, 3}, 
           {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])/
        (ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
         ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*ab[1, 2, 3, 10]^2*
         ab[1, 4, 5, 10]^2*ab[2, 3, 4, 5]^2*ab[5, 6, 7, 8]^2*
         ab[5, 6, 9, 10]^4*ab[7, 8, 9, 10]^2))])/8, 
   -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] + 
  Tensor[log[u[3]/u[4]], log[u[3]/u[4]], 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
       ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*
       ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^2*
       ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
       ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
       ab[5, 7, 8, 10]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
       ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
       ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[2, 3, 5, 10]^2*
       ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
       ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/4 + 
  Tensor[log[u[3]/u[4]], log[u[3]/u[4]], 
   (-alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^4*
         ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*ab[10, cap1[{2, 3}, {5, 6}, 
           {7, 8}]]*ab[1, 5, 6, 10]^4*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
          cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 4, 5]^2*
         ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[7, 8, 9, 10]^2)/(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
         ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[10, cap1[{2, 3}, {4, 5}, 
           {7, 8}]]*ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^4*ab[1, 2, 3, 10]^2*
         ab[4, 5, 9, 10]^4*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, 7, 8]^2*
         ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]]))])/8, 
   wm[Infinity] - wp[Infinity]/2] + Tensor[log[u[3]/u[4]], log[u[3]/u[4]], 
   (-3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/16 + 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/8 - 
    (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/16 - 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])]/8 + 
    (3*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])])/16 - 
    alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/8 + 
    (3*alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])])/16 + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/8 + eL[1]/2 - eL[2]/2 - eL[3]/2 - 
    eL[4]/4 - eL[5]/2 - eL[6]/2 - eL[8]/4 - eL[9]/4 + eL[10]/2 + eL[12]/2 + 
    log[(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
        ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^4*
        ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*
        ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^4*ab[1, 2, 3, 10]^16*
        ab[1, 4, 5, 10]^2*ab[2, 3, 4, 5]^4*ab[2, 3, 9, 10]^8*ab[4, 5, 7, 8]^8*
        ab[5, 6, 7, 8]^8*ab[5, 6, 9, 10]^6*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, 9, 10]^4*
        ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])/
       (ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, 
          {7, 8}]]*ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]^8*
        ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^4*
        ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^4*ab[1, 5, 6, 10]^12*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 5, 10]^4*ab[2, 3, 7, 8]^20*ab[4, 5, 9, 10]^16*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 7, 8, 10]^4)]/16, wp[Infinity]] + 
  Tensor[log[u[3]/u[4]], log[u[5]], 
   (3*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
     3*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[1, 5, 6, 10]^6*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]^6*ab[4, 5, 7, 8]^3*
         ab[7, 8, 9, 10]^2)/(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
         ab[1, 2, 3, 10]^3*ab[1, 7, 8, 10]^3*ab[2, 3, 5, 6]^6*
         ab[4, 5, 9, 10]^6*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, 7, 8]^2))])/8, 
   -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] + 
  Tensor[log[u[3]/u[4]], log[u[5]], 
   (-3*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])])/16 + 
    (3*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]])/16 - 
    (3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/16 + 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/4 - 
    (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/16 + 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])]/16 - 
    (3*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])])/16 + 
    alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/4 - 
    (3*alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])])/16 - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/16 - eL[4]/4 + eL[5]/2 - eL[8]/4 + 
    eL[9]/4 - (3*eL[11])/4 - (3*eL[12])/4 + 
    log[(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[10, cap1[{2, 3}, {5, 6}, 
          {7, 8}]]*ab[1, 2, 3, 10]^7*ab[1, 5, 9, 10]^8*ab[1, 7, 8, 10]^15*
        ab[2, 3, 4, 5]^7*ab[2, 3, 5, 6]^15*ab[4, 5, 6, 10]^8*
        ab[4, 5, 9, 10]^22*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, 7, 8]^3*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10]^3)/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^8*ab[1, 4, 5, 10]^6*
        ab[1, 5, 6, 10]^18*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 9, 10]^21*ab[4, 5, 7, 8]^21*
        ab[5, 6, 9, 10]^6*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]])]/16, wp[Infinity]] + 
  Tensor[log[u[3]/u[4]], log[u[5]], 
    log[(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
       ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 5, 9, 10]^4*
       ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
       ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])/
      (ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[5, cap1[{2, 3}, {7, 8}, 
         {10, 1}]]*ab[4, 5, 6, 10]^4*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]])], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/4 + 
  Tensor[log[u[3]/u[4]], log[u[5]], 
   (-3*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
     3*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] - 
     alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] + 
     2*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
          (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
         zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
           ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] - 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
         ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, 
           {7, 8}]]*ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 5, 6, 10]^6*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[4, 5, 9, 10]^6*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
          cap[{9, 10}, {4, 5, 6}]])/(ab[1, 2, 3, 10]*ab[1, 5, 9, 10]^8*
         ab[1, 7, 8, 10]^3*ab[2, 3, 4, 5]*ab[2, 3, 5, 6]^3*ab[2, 3, 9, 10]^3*
         ab[4, 5, 6, 10]^8*ab[4, 5, 7, 8]^3*ab[5, 6, 7, 8]*
         ab[7, 8, 9, 10]))])/8, wm[Infinity] - wp[Infinity]/2] + 
  Tensor[log[u[3]/u[4]], log[(u[1]*u[2])/(v[1]*v[2])], 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
       ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
       ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^2)/
      (ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
       ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
       ab[5, 7, 8, 10]^2)], wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])] - wp[Infinity]/2]/4 + 
  Tensor[log[u[3]/u[4]], log[(u[1]*u[2])/(v[1]*v[2])], 
   (3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/16 - 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/8 + 
    (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/16 - eL[1]/2 + eL[2]/2 + 
    eL[4]/4 + eL[6]/4 + eL[8]/4 + 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, 
          {7, 8}]]*ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^2*
        ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^4*ab[1, 5, 6, 10]^6*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 7, 8]^8*ab[4, 5, 9, 10]^6*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, 9, 10]^4*ab[5, 7, 8, 10]^4)/
       (ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^2*
        ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^2*
        ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^2*ab[1, 2, 3, 10]^6*
        ab[1, 4, 5, 10]^2*ab[1, 5, 9, 10]^4*ab[2, 3, 4, 5]^6*
        ab[4, 5, 6, 10]^4*ab[5, 6, 7, 8]^6*ab[7, 8, 9, 10]^10)]/16, 
   wp[Infinity]] + Tensor[log[u[3]/u[4]], log[(u[1]*u[2])/(v[1]*v[2])], 
   (alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^2*
         ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
         ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^2*ab[4, 5, 9, 10]^2*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 6, 7, 8]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^2*
         ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^2*ab[1, 5, 6, 10]^2*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[7, 8, 9, 10]^2))])/8, wm[Infinity] - wp[Infinity]/2] + 
  Tensor[log[u[3]/u[4]], log[(u[1]*u[2])/(v[1]*v[2])], 
   (-alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^2*
         ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^2*ab[1, 4, 5, 10]^2*
         ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2)/
        (ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, 
           {7, 8}]]*ab[1, 5, 6, 10]^2*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
          cap[{7, 8}, {4, 5, 6}]]*ab[4, 5, 9, 10]^2*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]))])/8, 
   -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] + 
  Tensor[log[u[3]/u[4]], log[(u[1]*v[1])/(u[2]*v[2])], 
   (-2*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
     2*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
         ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 7, 8, 10]^2*
         ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^4*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, 7, 8]^2)/
        (ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*ab[1, 2, 3, 10]^2*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[2, 3, 5, 6]^4*ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10]^2))])/16, 
   -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] + 
  Tensor[log[u[3]/u[4]], log[(u[1]*v[1])/(u[2]*v[2])], 
   alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])]/16 - 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]]/16 + 
    (3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/32 - 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/8 + 
    (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/32 + 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])]/16 - 
    (3*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])])/32 + 
    alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/8 - 
    (3*alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])])/32 - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/16 + eL[4]/8 + eL[5]/4 + eL[6]/4 + 
    eL[8]/8 + eL[9]/8 - eL[10]/2 + eL[11]/4 - eL[12]/4 + 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*
        ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^4*ab[1, 4, 5, 10]^8*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 5, 6]^10*ab[2, 3, 7, 8]^12*ab[4, 5, 9, 10]^4*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10]^8)/(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
        ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^4*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]^4*
        ab[1, 7, 8, 10]^10*ab[2, 3, 4, 5]^4*ab[2, 3, 9, 10]^14*
        ab[4, 5, 7, 8]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, 7, 8]^8*
        ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])]/32, 
   wp[Infinity]] + Tensor[log[u[3]/u[4]], log[(u[1]*v[1])/(u[2]*v[2])], 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
       ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
        cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
       ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]])], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/8 + 
  Tensor[log[u[3]/u[4]], log[(u[1]*v[1])/(u[2]*v[2])], 
   (2*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
     2*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] - 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] + 
     2*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
          (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
         zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
           ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] - 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
     log[-((ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
         ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*ab[10, cap1[{2, 3}, {5, 6}, 
           {7, 8}]]*ab[1, 7, 8, 10]^2*ab[4, 5, 7, 8]^2*ab[5, 6, 7, 8]^2*
         ab[5, 6, 9, 10]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, 9, 10]^2*
         ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])/
        (ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^4*ab[10, cap1[{2, 3}, {4, 5}, 
           {7, 8}]]*ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^4*ab[1, 2, 3, 10]^2*
         ab[1, 4, 5, 10]^2*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
          cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 4, 5]^2*ab[2, 3, 5, 6]^2*
         ab[2, 3, 9, 10]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]))])/16, wm[Infinity] - wp[Infinity]/2] + 
  Tensor[log[u[3]/u[4]], log[(u[1]*v[2])/(u[2]*v[1])], 
   (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[1, 2, 3, 10]*ab[1, 4, 5, 10]^4*ab[1, 7, 8, 10]*ab[2, 3, 4, 5]*
         ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]*ab[5, 6, 7, 8]^2*
         ab[7, 8, 9, 10]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 5, 6, 10]^2*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]))])/16, -1/2*wp[Infinity] + 
    wp[-1 + zz[1, 3, 5, 8]]] + Tensor[log[u[3]/u[4]], 
   log[(u[1]*v[2])/(u[2]*v[1])], 
   alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])]/32 + 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]]/32 + 
    (3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/32 - 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/16 + 
    (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/32 + 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])]/32 - 
    (3*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])])/32 + 
    alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/16 - 
    (3*alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])])/32 - 
    (3*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]])/32 - eL[1]/4 + eL[3]/4 + 
    eL[4]/8 + eL[5]/4 + eL[6]/4 + eL[8]/8 + eL[9]/8 - eL[10]/4 + eL[11]/8 - 
    (3*eL[12])/8 + log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
        ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]^8*ab[1, 4, 5, 10]^6*
        ab[1, 5, 6, 10]^6*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 7, 8]^32*ab[4, 5, 9, 10]^10*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 9, 10]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 2, 3, 10]^17*
        ab[1, 7, 8, 10]^5*ab[2, 3, 4, 5]^3*ab[2, 3, 5, 6]^5*
        ab[2, 3, 9, 10]^15*ab[4, 5, 7, 8]^15*ab[5, 6, 7, 8]^9*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10]^3*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]])]/32, wp[Infinity]] + 
  Tensor[log[u[3]/u[4]], log[(u[1]*v[2])/(u[2]*v[1])], 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
       ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
        cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
       ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]])], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/8 + 
  Tensor[log[u[3]/u[4]], log[(u[1]*v[2])/(u[2]*v[1])], 
   (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] - 
     alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] - 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]^3*
         ab[1, 7, 8, 10]*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 6, 7, 8]^3*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
          cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 5, 6, 10]^2*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]*
         ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[7, 8, 9, 10]^3))])/16, wm[Infinity] - wp[Infinity]/2] + 
  Tensor[log[u[3]/u[4]], log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     log[(ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8])/
       (ab[1, 2, 3, 10]*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]^2*ab[4, 5, 9, 10]^2)])/
    16, -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] + 
  Tensor[log[u[3]/u[4]], log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   -1/32*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]]/32 - 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])]/32 + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/32 - eL[11]/8 - eL[12]/8 + 
    log[(ab[1, 4, 5, 10]^2*ab[1, 7, 8, 10]^5*ab[2, 3, 5, 6]^5*
        ab[2, 3, 7, 8]^4*ab[4, 5, 9, 10]^6*ab[5, 6, 9, 10]^2)/
       (ab[1, 2, 3, 10]*ab[1, 5, 6, 10]^6*ab[2, 3, 4, 5]*ab[2, 3, 9, 10]^7*
        ab[4, 5, 7, 8]^7*ab[5, 6, 7, 8]*ab[7, 8, 9, 10])]/32, wp[Infinity]] + 
  Tensor[log[u[3]/u[4]], log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
     alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[(ab[1, 2, 3, 10]*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]*ab[4, 5, 9, 10]^2*
        ab[5, 6, 7, 8]*ab[7, 8, 9, 10])/(ab[1, 4, 5, 10]^2*ab[1, 7, 8, 10]*
        ab[2, 3, 5, 6]*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]*ab[5, 6, 9, 10]^2)])/
    16, wm[Infinity] - wp[Infinity]/2] + 
  Tensor[log[u[4]], log[1 - u[4]], 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]^2*
       ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[4, 5, 6, 10]^2)/
      (ab[1, 5, 9, 10]^2*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]^2*ab[2, 3, 5, 10]^2)], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/2 + 
  Tensor[log[u[4]], log[1 - u[4]], 
    alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
          (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
        zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
           ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
     log[(ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[1, 4, 5, 10]*
        ab[2, 3, 5, 10]^2*ab[5, 6, 7, 8]^2)/
       (ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[1, 2, 3, 10]*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 4, 5]*ab[5, 6, 9, 10]^2)], -1/2*wp[Infinity] + 
     wp[-1 + zz[1, 3, 5, 8]]]/2 - Tensor[log[u[4]], log[1 - u[4]], 
    -alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
           (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
         zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
            ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
            ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
     log[(ab[2, 3, cap2[{1, 10, 9}, {6, 5, 4}]]^2*ab[1, 4, 5, 10]*
        ab[2, 3, 5, 10]^2*ab[5, 6, 7, 8]^2)/
       (ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*ab[1, 2, 3, 10]*
        ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
        ab[2, 3, 4, 5]*ab[5, 6, 9, 10]^2)], -1/2*wp[Infinity] + 
     wp[-1 + zzb[1, 3, 5, 8]]]/2 + Tensor[log[u[4]], log[1 - u[4]], 
    alog[((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[3, 2, 1, 10])/
         (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[3, 2, 8, 7]) - 
        zz[1, 3, 5, 8])/((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
          ab[3, 2, 1, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
          ab[3, 2, 8, 7]) - zzb[1, 3, 5, 8])] + 
     log[(ab[1, 2, 3, 10]*ab[1, 5, 9, 10]^2*ab[2, 3, 4, 5]*ab[4, 5, 6, 10]^2*
        ab[5, 6, 7, 8]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[1, 4, 5, 10]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]*ab[5, 6, 9, 10]^2)], 
    wm[Infinity] - wp[Infinity]/2]/2 + 
  Tensor[log[u[4]], log[1 - u[4]], 
    (3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
         (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/2 - 
     (3*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
           (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
          zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
            ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
            ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/2 + 
     (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
         (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/2 - 2*eL[1] + 2*eL[4] + 
     2*eL[8] + log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*ab[1, 4, 5, 10]^3*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[2, 3, 7, 8]^4*ab[5, 6, 9, 10]^6)/
        (ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[1, 2, 3, 10]^3*
         ab[1, 5, 9, 10]^4*ab[2, 3, 4, 5]^3*ab[2, 3, 5, 10]^2*
         ab[4, 5, 6, 10]^4*ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^4)]/2, 
    wp[Infinity]]/2 - Tensor[log[u[4]/u[3]], log[u[4]/u[3]], 
   (alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
       (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
     alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
       (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
     log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
         ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*
         ab[2, 3, cap2[{1, 10, 9}, {6, 5, 4}]]^4*ab[1, 5, 6, 10]^4*
         ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
         ab[2, 3, 5, 10]^4*ab[4, 5, 9, 10]^4*ab[4, 5, cap[{3, 2}, 
           {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]])/
        (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]^4*
         ab[10, cap1[{3, 2}, {1, 9}, {5, 4}]]^4*ab[1, 2, 3, 10]^2*
         ab[1, 4, 5, 10]^2*ab[2, 3, 4, 5]^2*ab[5, 6, 7, 8]^2*
         ab[5, 6, 9, 10]^4*ab[7, 8, 9, 10]^2))])/8, 
   -1/2*wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] - 
  Tensor[log[u[4]/u[3]], log[u[5]], 
   (-3*alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] - 
     2*alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
           (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
         zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
            ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
            ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
     alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
       (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
     alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
       (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
     3*alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
     log[-((ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 2, 3, 10]^3*
         ab[1, 7, 8, 10]^3*ab[2, 3, 5, 6]^6*ab[4, 5, 9, 10]^6*
         ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
         ab[5, 6, 7, 8]^2)/(ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
         ab[1, 5, 6, 10]^6*ab[1, 10, cap[{3, 2}, {6, 5, 4}], 
          cap[{8, 7}, {6, 5, 4}]]*ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]^6*
         ab[4, 5, 7, 8]^3*ab[7, 8, 9, 10]^2))])/8, 
   -1/2*wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] - 
  Tensor[log[u[4]/u[3]], log[(u[1]*v[1])/(u[2]*v[2])], 
   (2*alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] + 
     2*alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
           (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
         zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
            ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
            ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
     alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
       (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
     alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
       (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] - 
     2*alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
     log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
         ab[10, cap1[{3, 2}, {1, 9}, {5, 4}]]^4*ab[1, 2, 3, 10]^2*
         ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
         ab[2, 3, 5, 6]^4*ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10]^2)/
        (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]^4*ab[10, cap1[{3, 2}, {8, 7}, 
           {5, 4}]]*ab[1, 7, 8, 10]^2*ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^4*
         ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
         ab[5, 6, 7, 8]^2))])/16, -1/2*wp[Infinity] + 
    wp[-1 + zzb[1, 3, 5, 8]]] - Tensor[log[u[4]/u[3]], 
   log[(u[2]*v[1])/(u[1]*v[2])], 
   (-alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] - 
     alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
       (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
     alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
       (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] - 
     alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
     log[-((ab[1, 2, 3, 10]*ab[1, 4, 5, 10]^4*ab[1, 7, 8, 10]*ab[2, 3, 4, 5]*
         ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]*ab[5, 6, 7, 8]^2*
         ab[7, 8, 9, 10]^2)/(ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
         ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 5, 6, 10]^2*
         ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
         ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[4, 5, cap[{3, 2}, {1, 10, 9}], 
          cap[{8, 7}, {1, 10, 9}]]))])/16, -1/2*wp[Infinity] + 
    wp[-1 + zzb[1, 3, 5, 8]]] - Tensor[log[u[4]/u[3]], 
   log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   (-alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] + 
     alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
     log[(ab[1, 2, 3, 10]*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]^2*ab[4, 5, 9, 10]^2)/
       (ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8])])/
    16, -1/2*wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] - 
  Tensor[log[u[4]/u[3]], log[(v[1]*v[2])/(u[1]*u[2])], 
   (-alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
        (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
     alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
       (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
     log[-((ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]^2*
         ab[10, cap1[{3, 2}, {1, 9}, {5, 4}]]^2*ab[1, 4, 5, 10]^2*
         ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2)/
        (ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*ab[10, cap1[{3, 2}, {8, 7}, 
           {5, 4}]]*ab[1, 5, 6, 10]^2*ab[1, 10, cap[{3, 2}, {6, 5, 4}], 
          cap[{8, 7}, {6, 5, 4}]]*ab[4, 5, 9, 10]^2*
         ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]))])/8, 
   -1/2*wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] + 
  Tensor[log[1/(u[3]*u[5])], log[1 - u[3]*u[5]], 
    -alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
     alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] - 
     alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
         (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
        zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
          ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     log[(ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 5, 6, 10]^2*
        ab[2, 3, 9, 10]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]])/(ab[10, cap1[{7, 8}, {9, 1}, {5, 6}]]^2*
        ab[1, 2, 3, 10]^2*ab[2, 3, 5, 6]*ab[5, 6, 9, 10])], 
    -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]]/2 - 
  Tensor[log[1/(u[4]*u[5])], log[1 - u[4]*u[5]], 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
     alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
         (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
        zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
          ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
          ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] - 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[-((ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*ab[2, 3, 5, 6]*
         ab[4, 5, 9, 10]^2*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
          cap[{8, 7}, {6, 5, 4}]])/(ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]^2*
         ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]*ab[5, 6, 9, 10]))], 
    -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]]/2 + 
  Tensor[log[u[5]], log[u[3]/u[4]], 
   (3*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
     3*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[1, 5, 6, 10]^6*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]^6*ab[4, 5, 7, 8]^3*
         ab[7, 8, 9, 10]^2)/(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
         ab[1, 2, 3, 10]^3*ab[1, 7, 8, 10]^3*ab[2, 3, 5, 6]^6*
         ab[4, 5, 9, 10]^6*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, 7, 8]^2))])/8, 
   -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] + 
  Tensor[log[u[5]], log[u[3]/u[4]], 
   (-3*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])])/16 + 
    (3*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]])/16 - 
    (3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/16 + 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/4 - 
    (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/16 + 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])]/16 - 
    (3*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])])/16 + 
    alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/4 - 
    (3*alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])])/16 - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/16 - eL[4]/4 + eL[5]/2 - eL[8]/4 + 
    eL[9]/4 - (3*eL[11])/4 - (3*eL[12])/4 + 
    log[(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[10, cap1[{2, 3}, {5, 6}, 
          {7, 8}]]*ab[1, 2, 3, 10]^7*ab[1, 5, 9, 10]^8*ab[1, 7, 8, 10]^15*
        ab[2, 3, 4, 5]^7*ab[2, 3, 5, 6]^15*ab[4, 5, 6, 10]^8*
        ab[4, 5, 9, 10]^22*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, 7, 8]^3*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10]^3)/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^8*ab[1, 4, 5, 10]^6*
        ab[1, 5, 6, 10]^18*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 9, 10]^21*ab[4, 5, 7, 8]^21*
        ab[5, 6, 9, 10]^6*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]])]/16, wp[Infinity]] + 
  Tensor[log[u[5]], log[u[3]/u[4]], 
    log[(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
       ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 5, 9, 10]^4*
       ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
       ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])/
      (ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[5, cap1[{2, 3}, {7, 8}, 
         {10, 1}]]*ab[4, 5, 6, 10]^4*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]])], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/4 + 
  Tensor[log[u[5]], log[u[3]/u[4]], 
   (-3*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
     3*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] - 
     alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] + 
     2*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
          (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
         zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
           ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] - 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
         ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, 
           {7, 8}]]*ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 5, 6, 10]^6*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[4, 5, 9, 10]^6*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
          cap[{9, 10}, {4, 5, 6}]])/(ab[1, 2, 3, 10]*ab[1, 5, 9, 10]^8*
         ab[1, 7, 8, 10]^3*ab[2, 3, 4, 5]*ab[2, 3, 5, 6]^3*ab[2, 3, 9, 10]^3*
         ab[4, 5, 6, 10]^8*ab[4, 5, 7, 8]^3*ab[5, 6, 7, 8]*
         ab[7, 8, 9, 10]))])/8, wm[Infinity] - wp[Infinity]/2] - 
  Tensor[log[u[5]], log[u[4]/u[3]], 
   (-3*alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] - 
     2*alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
           (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
         zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
            ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
            ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
     alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
       (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
     alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
       (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
     3*alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
     log[-((ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 2, 3, 10]^3*
         ab[1, 7, 8, 10]^3*ab[2, 3, 5, 6]^6*ab[4, 5, 9, 10]^6*
         ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
         ab[5, 6, 7, 8]^2)/(ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
         ab[1, 5, 6, 10]^6*ab[1, 10, cap[{3, 2}, {6, 5, 4}], 
          cap[{8, 7}, {6, 5, 4}]]*ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]^6*
         ab[4, 5, 7, 8]^3*ab[7, 8, 9, 10]^2))])/8, 
   -1/2*wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] + 
  Tensor[log[u[5]], log[1 - u[5]], 
    log[(ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^2*
       ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^2*ab[1, 5, 6, 10]^2)/
      (ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^2*
       ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^2*ab[4, 5, 9, 10]^2)], 
    wm[Infinity] - wp[Infinity]/2]/2 - 
  Tensor[log[u[5]], log[1 - u[5]], 
    log[(ab[2, 3, cap2[{1, 10, 9}, {6, 5, 4}]]^2*ab[1, 5, 6, 10]^2*
       ab[2, 3, 5, 10]^2*ab[4, 5, 9, 10]^2)/
      (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]^2*
       ab[10, cap1[{3, 2}, {1, 9}, {5, 4}]]^2*ab[5, 6, 9, 10]^2)], 
    -1/2*wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]]/2 + 
  Tensor[log[u[5]], log[1 - u[5]], 
    log[(ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[1, 5, 6, 10]^2*
       ab[2, 3, 5, 10]^2*ab[4, 5, 9, 10]^2)/
      (ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^2*
       ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^2*ab[5, 6, 9, 10]^2)], 
    -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]]/2 + 
  Tensor[log[u[5]], log[1 - u[5]], -2*eL[2] + 
     log[(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]*
        ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]*ab[10, cap1[{2, 3}, {4, 5}, 
          {9, 1}]]*ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]*ab[1, 4, 5, 10]^2*
        ab[5, 6, 9, 10]^2)/(ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]*
        ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]*ab[1, 5, 6, 10]^3*
        ab[2, 3, 5, 10]*ab[4, 5, 9, 10]^3*ab[5, 7, 8, 10])], wp[Infinity]]/
   2 + Tensor[log[u[5]], log[1 - u[5]], 
    log[(ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[5, 7, 8, 10]^2)/
      (ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[2, 3, 5, 10]^2)], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/2 - 
  Tensor[log[u[5]], log[1 - u[5]], 
    log[(ab[7, 8, cap2[{6, 5, 4}, {1, 10, 9}]]^2*ab[1, 5, 6, 10]^2*
       ab[4, 5, 9, 10]^2*ab[5, 7, 8, 10]^2)/
      (ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]^2*
       ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]^2*ab[1, 4, 5, 10]^2)], 
    -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]]/2 + 
  Tensor[log[u[5]], log[1 - u[5]], 
    log[(ab[7, 8, cap2[{9, 10, 1}, {4, 5, 6}]]^2*ab[1, 5, 6, 10]^2*
       ab[4, 5, 9, 10]^2*ab[5, 7, 8, 10]^2)/
      (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]^2*
       ab[10, cap1[{7, 8}, {9, 1}, {5, 6}]]^2*ab[1, 4, 5, 10]^2)], 
    -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]]/2 + 
  Tensor[log[u[5]], log[(u[1]*u[2])/(v[1]*v[2])], 
   (-3*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
     3*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]^3*
         ab[1, 7, 8, 10]^3*ab[2, 3, 5, 6]^6*ab[4, 5, 9, 10]^6*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 6, 7, 8]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[1, 5, 6, 10]^6*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
          cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]^6*
         ab[4, 5, 7, 8]^3*ab[7, 8, 9, 10]^2))])/16, 
   -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] + 
  Tensor[log[u[5]], log[(u[1]*u[2])/(v[1]*v[2])], 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
       ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[4, 5, 6, 10]^4*
       ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
       ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])/
      (ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[10, cap1[{2, 3}, {5, 6}, 
         {7, 8}]]*ab[1, 5, 9, 10]^4*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
        cap[{9, 10}, {4, 5, 6}]])], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/8 + 
  Tensor[log[u[5]], log[(u[1]*u[2])/(v[1]*v[2])], 
   (3*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
     3*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
     2*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
          (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
         zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
           ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] - 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[-((ab[1, 2, 3, 10]*ab[1, 5, 9, 10]^8*ab[1, 7, 8, 10]^3*
         ab[2, 3, 4, 5]*ab[2, 3, 5, 6]^3*ab[2, 3, 9, 10]^3*ab[4, 5, 6, 10]^8*
         ab[4, 5, 7, 8]^3*ab[5, 6, 7, 8]*ab[7, 8, 9, 10])/
        (ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[5, cap1[{2, 3}, {7, 8}, 
           {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
         ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 5, 6, 10]^6*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[4, 5, 9, 10]^6*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
          cap[{9, 10}, {4, 5, 6}]]))])/16, wm[Infinity] - wp[Infinity]/2] + 
  Tensor[log[u[5]], log[(u[1]*u[2])/(v[1]*v[2])], 
   (3*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])])/32 - 
    (3*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]])/32 + 
    (3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/32 - 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/8 + 
    (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/32 - 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])]/32 + 
    (3*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])])/32 - 
    alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/8 + 
    (3*alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])])/32 + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/32 + eL[4]/8 - eL[5]/4 + eL[8]/8 - 
    eL[9]/8 + (3*eL[11])/8 + (3*eL[12])/8 + 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[5, cap1[{2, 3}, {7, 8}, 
          {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^8*ab[1, 4, 5, 10]^6*
        ab[1, 5, 6, 10]^18*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 9, 10]^21*ab[4, 5, 7, 8]^21*
        ab[5, 6, 9, 10]^6*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]])/(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 2, 3, 10]^7*
        ab[1, 5, 9, 10]^8*ab[1, 7, 8, 10]^15*ab[2, 3, 4, 5]^7*
        ab[2, 3, 5, 6]^15*ab[4, 5, 6, 10]^8*ab[4, 5, 9, 10]^22*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 7, 8]^3*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, 9, 10]^3)]/32, wp[Infinity]] - 
  Tensor[log[u[5]], log[(u[1]*u[2])/(v[1]*v[2])], 
   (-3*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     3*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] - 
     alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
       (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] - 
     alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
       (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
     2*alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
          (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
         zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
           ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
           ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     log[(ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 5, 6, 10]^6*
        ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^3*ab[4, 5, 7, 8]^6*
        ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
        ab[7, 8, 9, 10]^3)/(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
        ab[1, 2, 3, 10]^2*ab[1, 7, 8, 10]^6*ab[2, 3, 5, 6]^3*
        ab[4, 5, 9, 10]^6*ab[5, 6, 7, 8]^3*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
         cap[{8, 7}, {6, 5, 4}]])])/16, -1/2*wp[Infinity] + 
    wp[-zz[3, 6, 8, 10]]] - Tensor[log[u[5]], 
   log[(u[1]*u[2]*u[4])/(u[3]*v[1]*v[2])], 
   (3*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
     3*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
       (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
       (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] - 
     2*alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
          (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
         zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
           ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
           ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*ab[1, 2, 3, 10]^2*
        ab[1, 7, 8, 10]^6*ab[2, 3, 5, 6]^3*ab[4, 5, 9, 10]^6*ab[5, 6, 7, 8]^3*
        ab[9, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]])/
       (ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 5, 6, 10]^6*
        ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^3*ab[4, 5, 7, 8]^6*
        ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
        ab[7, 8, 9, 10]^3)])/8, -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]] - 
  Tensor[log[u[5]], log[(u[2]*v[1])/(u[1]*v[2])], 
   (3*alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] + 
     2*alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
           (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
         zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
            ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
            ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
     alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
       (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
     alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
       (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] - 
     3*alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
     log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*ab[1, 5, 6, 10]^6*
         ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
         ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]^6*ab[4, 5, 7, 8]^3*
         ab[7, 8, 9, 10]^2)/(ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*
         ab[1, 2, 3, 10]^3*ab[1, 7, 8, 10]^3*ab[2, 3, 5, 6]^6*
         ab[4, 5, 9, 10]^6*ab[4, 5, cap[{3, 2}, {1, 10, 9}], 
          cap[{8, 7}, {1, 10, 9}]]*ab[5, 6, 7, 8]^2))])/16, 
   -1/2*wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] - 
  Tensor[log[u[5]], log[(u[2]*v[1])/(u[1]*v[2])], 
   (-3*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     3*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] - 
     alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
       (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] - 
     alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
       (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
     2*alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
          (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
         zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
           ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
           ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     log[(ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 5, 6, 10]^6*
        ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^3*ab[4, 5, 7, 8]^6*
        ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
        ab[7, 8, 9, 10]^3)/(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
        ab[1, 2, 3, 10]^2*ab[1, 7, 8, 10]^6*ab[2, 3, 5, 6]^3*
        ab[4, 5, 9, 10]^6*ab[5, 6, 7, 8]^3*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
         cap[{8, 7}, {6, 5, 4}]])])/16, -1/2*wp[Infinity] + 
    wp[-zz[3, 6, 8, 10]]] + Tensor[log[u[5]], log[(u[1]*v[2])/(u[2]*v[1])], 
   (-3*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
     3*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]^3*
         ab[1, 7, 8, 10]^3*ab[2, 3, 5, 6]^6*ab[4, 5, 9, 10]^6*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 6, 7, 8]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[1, 5, 6, 10]^6*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
          cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]^6*
         ab[4, 5, 7, 8]^3*ab[7, 8, 9, 10]^2))])/16, 
   -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] + 
  Tensor[log[u[5]], log[(u[1]*v[2])/(u[2]*v[1])], 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
       ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[4, 5, 6, 10]^4*
       ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
       ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])/
      (ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[10, cap1[{2, 3}, {5, 6}, 
         {7, 8}]]*ab[1, 5, 9, 10]^4*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
        cap[{9, 10}, {4, 5, 6}]])], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/8 + 
  Tensor[log[u[5]], log[(u[1]*v[2])/(u[2]*v[1])], 
   (3*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
     3*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
     2*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
          (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
         zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
           ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] - 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[-((ab[1, 2, 3, 10]*ab[1, 5, 9, 10]^8*ab[1, 7, 8, 10]^3*
         ab[2, 3, 4, 5]*ab[2, 3, 5, 6]^3*ab[2, 3, 9, 10]^3*ab[4, 5, 6, 10]^8*
         ab[4, 5, 7, 8]^3*ab[5, 6, 7, 8]*ab[7, 8, 9, 10])/
        (ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[5, cap1[{2, 3}, {7, 8}, 
           {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
         ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 5, 6, 10]^6*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[4, 5, 9, 10]^6*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
          cap[{9, 10}, {4, 5, 6}]]))])/16, wm[Infinity] - wp[Infinity]/2] + 
  Tensor[log[u[5]], log[(u[1]*v[2])/(u[2]*v[1])], 
   (3*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])])/32 - 
    (3*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]])/32 + 
    (3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/32 - 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/8 + 
    (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/32 - 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])]/32 + 
    (3*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])])/32 - 
    alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/8 + 
    (3*alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])])/32 + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/32 + eL[4]/8 - eL[5]/4 + eL[8]/8 - 
    eL[9]/8 + (3*eL[11])/8 + (3*eL[12])/8 + 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[5, cap1[{2, 3}, {7, 8}, 
          {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^8*ab[1, 4, 5, 10]^6*
        ab[1, 5, 6, 10]^18*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 9, 10]^21*ab[4, 5, 7, 8]^21*
        ab[5, 6, 9, 10]^6*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]])/(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 2, 3, 10]^7*
        ab[1, 5, 9, 10]^8*ab[1, 7, 8, 10]^15*ab[2, 3, 4, 5]^7*
        ab[2, 3, 5, 6]^15*ab[4, 5, 6, 10]^8*ab[4, 5, 9, 10]^22*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 7, 8]^3*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, 9, 10]^3)]/32, wp[Infinity]] + 
  Tensor[log[u[5]], log[(u[1]*v[2])/(u[2]*v[1])], 
   (3*alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] - 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] - 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
     2*alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
          (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
         zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
           ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
           ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] - 
     3*alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
     log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*ab[1, 2, 3, 10]^2*
        ab[1, 7, 8, 10]^6*ab[2, 3, 5, 6]^3*ab[4, 5, 9, 10]^6*ab[5, 6, 7, 8]^3*
        ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]])/
       (ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 5, 6, 10]^6*
        ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^3*ab[4, 5, 7, 8]^6*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10]^3)])/16, -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] + 
  Tensor[log[u[5]], log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[1, 2, 3, 10]^3*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]^3*
         ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^2*
         ab[7, 8, 9, 10]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 7, 8, 10]*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]))])/16, 
   -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] - 
  Tensor[log[u[5]], log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   (alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] - 
     alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
       (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
     alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
       (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
     alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
     log[-((ab[1, 2, 3, 10]^3*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]^3*
         ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^2*
         ab[7, 8, 9, 10]^2)/(ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
         ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 7, 8, 10]*
         ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
         ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]*
         ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]))])/16, 
   -1/2*wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] + 
  Tensor[log[u[5]], log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   -1/32*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]]/32 + 
    (3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/32 - 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/16 + 
    (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/32 + 
    (3*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])])/32 - 
    (3*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])])/32 + 
    alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/16 - 
    (3*alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])])/32 - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/32 - eL[1]/4 + eL[3]/4 + eL[4]/8 + 
    eL[5]/4 + eL[6]/4 + eL[8]/8 + eL[9]/8 - eL[10]/4 - eL[11]/8 - eL[12]/8 + 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, 
          {7, 8}]]*ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]^8*ab[1, 4, 5, 10]^6*
        ab[1, 7, 8, 10]^5*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 5, 6]^5*ab[2, 3, 7, 8]^8*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 9, 10]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 2, 3, 10]^15*
        ab[1, 5, 6, 10]^6*ab[2, 3, 4, 5]^5*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]*
        ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^7*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, 9, 10]^5*
        ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])]/32, 
   wp[Infinity]] + Tensor[log[u[5]], log[(u[2]*u[3]^2*u[4]^2*v[2])/
      (u[1]*v[1])], log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
       ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
        cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
       ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]])], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/8 + 
  Tensor[log[u[5]], log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]*
         ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 6, 7, 8]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
          cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 7, 8, 10]*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[2, 3, 4, 5]*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*
         ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[7, 8, 9, 10]))])/16, wm[Infinity] - wp[Infinity]/2] + 
  Tensor[log[u[5]], log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   (alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] - 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] - 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
     alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
     log[(ab[1, 2, 3, 10]^2*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]^2*
        ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*
        ab[7, 8, 9, 10]^3)/(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
        ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*
        ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]])])/16, -1/2*wp[Infinity] + 
    wp[-zzb[3, 6, 8, 10]]] - Tensor[log[u[5]], 
   log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   (alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] - 
     alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
       (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] - 
     alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
       (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
     log[(ab[1, 2, 3, 10]^2*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]^2*
        ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*
        ab[7, 8, 9, 10]^3)/(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
        ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*
        ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]]*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
         cap[{8, 7}, {6, 5, 4}]])])/16, -1/2*wp[Infinity] + 
    wp[-zz[3, 6, 8, 10]]] - Tensor[log[u[5]], log[(v[1]*v[2])/(u[1]*u[2])], 
   (3*alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] + 
     2*alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
           (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
         zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
            ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
            ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
     alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
       (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
     alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
       (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] - 
     3*alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
     log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*ab[1, 5, 6, 10]^6*
         ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
         ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]^6*ab[4, 5, 7, 8]^3*
         ab[7, 8, 9, 10]^2)/(ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*
         ab[1, 2, 3, 10]^3*ab[1, 7, 8, 10]^3*ab[2, 3, 5, 6]^6*
         ab[4, 5, 9, 10]^6*ab[4, 5, cap[{3, 2}, {1, 10, 9}], 
          cap[{8, 7}, {1, 10, 9}]]*ab[5, 6, 7, 8]^2))])/16, 
   -1/2*wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] + 
  Tensor[log[u[5]], log[(v[1]*v[2])/(u[1]*u[2])], 
   (3*alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] - 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] - 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
     2*alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
          (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
         zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
           ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
           ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] - 
     3*alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
     log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*ab[1, 2, 3, 10]^2*
        ab[1, 7, 8, 10]^6*ab[2, 3, 5, 6]^3*ab[4, 5, 9, 10]^6*ab[5, 6, 7, 8]^3*
        ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]])/
       (ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 5, 6, 10]^6*
        ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^3*ab[4, 5, 7, 8]^6*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10]^3)])/16, -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] + 
  Tensor[log[u[5]], log[u[1]*u[2]*v[1]*v[2]], 
   (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 7, 8, 10]*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])/
        (ab[1, 2, 3, 10]^3*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]^3*
         ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^2*
         ab[7, 8, 9, 10]^2))])/16, -1/2*wp[Infinity] + 
    wp[-1 + zz[1, 3, 5, 8]]] - Tensor[log[u[5]], log[u[1]*u[2]*v[1]*v[2]], 
   (-alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] + 
     alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
       (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
     alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
       (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] - 
     alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
     log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
         ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 7, 8, 10]*
         ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
         ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]*
         ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]])/
        (ab[1, 2, 3, 10]^3*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]^3*
         ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^2*
         ab[7, 8, 9, 10]^2))])/16, -1/2*wp[Infinity] + 
    wp[-1 + zzb[1, 3, 5, 8]]] + Tensor[log[u[5]], log[u[1]*u[2]*v[1]*v[2]], 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
       ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
       ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
        cap[{9, 10}, {4, 5, 6}]])], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/8 + 
  Tensor[log[u[5]], log[u[1]*u[2]*v[1]*v[2]], 
   (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] - 
     alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] - 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 7, 8, 10]*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[2, 3, 4, 5]*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*
         ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[7, 8, 9, 10])/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]*
         ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 6, 7, 8]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
          cap[{9, 10}, {4, 5, 6}]]))])/16, wm[Infinity] - wp[Infinity]/2] + 
  Tensor[log[u[5]], log[u[1]*u[2]*v[1]*v[2]], 
   alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])]/32 + 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]]/32 - 
    (3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/32 + 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/16 - 
    (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/32 - 
    (3*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])])/32 + 
    (3*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])])/32 - 
    alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/16 + 
    (3*alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])])/32 + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/32 + eL[1]/4 - eL[3]/4 - eL[4]/8 - 
    eL[5]/4 - eL[6]/4 - eL[8]/8 - eL[9]/8 + eL[10]/4 + eL[11]/8 + eL[12]/8 + 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[10, cap1[{2, 3}, {5, 6}, 
          {7, 8}]]*ab[1, 2, 3, 10]^15*ab[1, 5, 6, 10]^6*ab[2, 3, 4, 5]^5*
        ab[2, 3, 9, 10]*ab[4, 5, 7, 8]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^7*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10]^5*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
        ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]^8*ab[1, 4, 5, 10]^6*
        ab[1, 7, 8, 10]^5*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 5, 6]^5*ab[2, 3, 7, 8]^8*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 9, 10]^2)]/32, wp[Infinity]] + 
  Tensor[log[u[5]], log[u[1]*u[2]*v[1]*v[2]], 
   (-alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] - 
     alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
     log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
        ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*
        ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]])/(ab[1, 2, 3, 10]^2*ab[1, 5, 6, 10]^2*
        ab[2, 3, 4, 5]^2*ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*
        ab[7, 8, 9, 10]^3)])/16, -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] - 
  Tensor[log[u[5]], log[u[1]*u[2]*v[1]*v[2]], 
   (-alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
       (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
       (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
     log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
        ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*
        ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]]*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
         cap[{8, 7}, {6, 5, 4}]])/(ab[1, 2, 3, 10]^2*ab[1, 5, 6, 10]^2*
        ab[2, 3, 4, 5]^2*ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*
        ab[7, 8, 9, 10]^3)])/16, -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]] + 
  Tensor[log[u[5]], log[(u[3]*v[1]*v[2])/(u[1]*u[2]*u[4])], 
   (-3*alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] - 
     2*alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
          (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
         zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
           ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
           ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] + 
     3*alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
     log[(ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 5, 6, 10]^6*
        ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^3*ab[4, 5, 7, 8]^6*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10]^3)/(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
        ab[1, 2, 3, 10]^2*ab[1, 7, 8, 10]^6*ab[2, 3, 5, 6]^3*
        ab[4, 5, 9, 10]^6*ab[5, 6, 7, 8]^3*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]])])/8, -1/2*wp[Infinity] + 
    wp[-zzb[3, 6, 8, 10]]] - Tensor[log[u[3]*u[5]], log[1 - u[3]*u[5]], 
    log[(ab[10, cap1[{3, 2}, {1, 9}, {5, 4}]]^2*ab[1, 2, 3, 10]^2*
       ab[2, 3, 5, 6]^2*ab[5, 6, 9, 10]^2)/
      (ab[2, 3, cap2[{1, 10, 9}, {6, 5, 4}]]^2*ab[1, 5, 6, 10]^2*
       ab[2, 3, 5, 10]^2*ab[2, 3, 9, 10]^2)], -1/2*wp[Infinity] + 
     wp[-1 + zzb[1, 3, 5, 8]]]/2 + Tensor[log[u[3]*u[5]], log[1 - u[3]*u[5]], 
    log[(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^2*ab[1, 2, 3, 10]^2*
       ab[2, 3, 5, 6]^2*ab[5, 6, 9, 10]^2)/
      (ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[1, 5, 6, 10]^2*
       ab[2, 3, 5, 10]^2*ab[2, 3, 9, 10]^2)], -1/2*wp[Infinity] + 
     wp[-1 + zz[1, 3, 5, 8]]]/2 + Tensor[log[u[3]*u[5]], log[1 - u[3]*u[5]], 
    -1/2*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
          (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
         zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
           ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] + 2*eL[3] + 
     log[(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]^4*
         ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[1, 5, 6, 10]^6*
         ab[2, 3, 5, 10]^2*ab[2, 3, 7, 8]^4*ab[2, 3, 9, 10]^3)/
        (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^2*ab[10, cap1[{2, 3}, {5, 6}, 
           {7, 8}]]*ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^2*ab[1, 2, 3, 10]^6*
         ab[2, 3, 5, 6]^5*ab[5, 6, 9, 10]^3*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]])]/2, wp[Infinity]]/2 + 
  Tensor[log[u[3]*u[5]], log[1 - u[3]*u[5]], 
    -alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
          (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
         zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
           ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] + 
     log[(ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^2*ab[1, 2, 3, 10]^2*
        ab[1, 5, 9, 10]^2*ab[2, 3, 5, 6]*ab[2, 3, 9, 10]*ab[4, 5, 6, 10]^2)/
       (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^2*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 5, 6, 10]^2*
        ab[5, 6, 9, 10]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]])], wm[Infinity] - wp[Infinity]/2]/2 + 
  Tensor[log[u[3]*u[5]], log[1 - u[3]*u[5]], 
    log[(ab[2, 3, 5, 10]^2*ab[4, 5, 6, 10]^2*
       ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]^2)/
      (ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]^2*
       ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[1, 5, 9, 10]^2)], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/2 - 
  Tensor[log[u[3]*u[5]], log[1 - u[3]*u[5]], 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] - 
     alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
         (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
        zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
          ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     log[(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]^2*ab[1, 2, 3, 10]^2*
        ab[2, 3, 5, 6]*ab[5, 6, 9, 10])/(ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*
        ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]])], -1/2*wp[Infinity] + 
     wp[-zz[3, 6, 8, 10]]]/2 - Tensor[log[u[4]*u[5]], log[1 - u[4]*u[5]], 
    log[(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]^2*ab[2, 3, 4, 5]^2*
       ab[2, 3, 9, 10]^2*ab[5, 6, 9, 10]^2)/
      (ab[2, 3, cap2[{1, 10, 9}, {6, 5, 4}]]^2*ab[2, 3, 5, 6]^2*
       ab[2, 3, 5, 10]^2*ab[4, 5, 9, 10]^2)], -1/2*wp[Infinity] + 
     wp[-1 + zzb[1, 3, 5, 8]]]/2 + Tensor[log[u[4]*u[5]], log[1 - u[4]*u[5]], 
    log[(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^2*ab[2, 3, 4, 5]^2*
       ab[2, 3, 9, 10]^2*ab[5, 6, 9, 10]^2)/
      (ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[2, 3, 5, 6]^2*
       ab[2, 3, 5, 10]^2*ab[4, 5, 9, 10]^2)], -1/2*wp[Infinity] + 
     wp[-1 + zz[1, 3, 5, 8]]]/2 + Tensor[log[u[4]*u[5]], log[1 - u[4]*u[5]], 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
     (3*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
         (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])])/2 + 
     (3*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
           (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
          zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
            ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
            ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])])/2 - 
     (3*alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
             ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
         (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
             ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])])/2 - 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 2*eL[3] + 4*eL[5] + 2*eL[6] + 
     2*eL[9] - 4*eL[10] - 4*eL[12] + 
     log[(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]^4*
         ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[1, 5, 9, 10]^4*
         ab[2, 3, 4, 5]^2*ab[2, 3, 5, 6]^5*ab[2, 3, 5, 10]^2*ab[2, 3, 7, 8]^8*
         ab[4, 5, 6, 10]^4*ab[4, 5, 9, 10]^10*ab[7, 8, 9, 10]^6)/
        (ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^2*
         ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
         ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^2*
         ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*ab[1, 2, 3, 10]^4*
         ab[2, 3, 9, 10]^11*ab[4, 5, 7, 8]^8*ab[5, 6, 7, 8]^2*
         ab[5, 6, 9, 10]^7*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
          cap[{9, 10}, {4, 5, 6}]])]/2, wp[Infinity]]/2 + 
  Tensor[log[u[4]*u[5]], log[1 - u[4]*u[5]], 
    alog[(-1 + (ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[2, 3, 9, 10])/
         (ab[5, cap1[{3, 2}, {10, 9}, {6, 4}]]*ab[2, 3, 7, 8]) + 
        zzb[3, 6, 8, 10])/(-1 + (ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
          ab[2, 3, 9, 10])/(ab[5, cap1[{3, 2}, {10, 9}, {6, 4}]]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])] + 
     log[(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^2*
        ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[4, 5, 9, 10]^2*
        ab[5, 6, 9, 10]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^2*
        ab[1, 5, 9, 10]^2*ab[2, 3, 4, 5]^2*ab[2, 3, 5, 6]*ab[2, 3, 9, 10]*
        ab[4, 5, 6, 10]^2)], wm[Infinity] - wp[Infinity]/2]/2 + 
  Tensor[log[u[4]*u[5]], log[1 - u[4]*u[5]], 
    log[(ab[1, 5, 9, 10]^2*ab[2, 3, 5, 10]^2*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]^2*
       ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[4, 5, 6, 10]^2)], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/2 + 
  Tensor[log[u[4]*u[5]], log[1 - u[4]*u[5]], 
    -alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] - 
     alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
         (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
        zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
          ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
          ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] + 
     alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
     log[-((ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]^2*ab[2, 3, 4, 5]^2*
         ab[2, 3, 9, 10]*ab[5, 6, 9, 10])/
        (ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*ab[2, 3, 5, 6]*
         ab[4, 5, 9, 10]^2*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
          cap[{7, 8}, {4, 5, 6}]]))], -1/2*wp[Infinity] + 
     wp[-zzb[3, 6, 8, 10]]]/2 + 
  (Tensor[log[u[1]/u[3]], log[zzb[3, 5, 8, 10]/zz[3, 5, 8, 10]], 
     alog[(1 - zz[3, 5, 8, 10])/(1 - zzb[3, 5, 8, 10])] - 
      alog[(1 - zz[1, 3, 5, 8] - zz[3, 5, 8, 10])/(1 - zz[1, 3, 5, 8] - 
         zzb[3, 5, 8, 10])] - alog[zz[3, 5, 8, 10]/zzb[3, 5, 8, 10]], 
     -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] + 
    Tensor[log[u[2]*u[4]*u[5]], log[(1 - zz[3, 5, 8, 10])/
       (1 - zzb[3, 5, 8, 10])], 
     alog[(1 - zz[3, 5, 8, 10])/(1 - zzb[3, 5, 8, 10])] - 
      alog[(1 - zz[1, 3, 5, 8] - zz[3, 5, 8, 10])/(1 - zz[1, 3, 5, 8] - 
         zzb[3, 5, 8, 10])] - alog[zz[3, 5, 8, 10]/zzb[3, 5, 8, 10]], 
     -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]])/2 + 
  (Tensor[log[u[1]/u[3]], log[zzb[3, 5, 8, 10]/zz[3, 5, 8, 10]], 
     -alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8])) - zz[3, 5, 8, 10])/
         (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8])) - zzb[3, 5, 8, 10])] + 
      alog[(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[3, 5, 8, 10])/
        (ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[3, 5, 8, 10])], 
     wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] - wp[Infinity]/2] + Tensor[log[u[2]*u[4]*u[5]], 
     log[(1 - zz[3, 5, 8, 10])/(1 - zzb[3, 5, 8, 10])], 
     -alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8])) - zz[3, 5, 8, 10])/
         (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8])) - zzb[3, 5, 8, 10])] + 
      alog[(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[3, 5, 8, 10])/
        (ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[3, 5, 8, 10])], 
     wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] - wp[Infinity]/2])/2 + 
  (-Tensor[log[u[1]/u[3]], log[zzb[3, 5, 8, 10]/zz[3, 5, 8, 10]], 
      alog[(1 - zz[3, 5, 8, 10])/(1 - zzb[3, 5, 8, 10])] - 
       alog[zz[3, 5, 8, 10]/zzb[3, 5, 8, 10]] - 
       alog[(zz[3, 5, 8, 10] - zz[3, 6, 8, 10])/(-zz[3, 6, 8, 10] + 
          zzb[3, 5, 8, 10])], -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]] - 
    Tensor[log[u[2]*u[4]*u[5]], log[(1 - zz[3, 5, 8, 10])/
       (1 - zzb[3, 5, 8, 10])], 
     alog[(1 - zz[3, 5, 8, 10])/(1 - zzb[3, 5, 8, 10])] - 
      alog[zz[3, 5, 8, 10]/zzb[3, 5, 8, 10]] - 
      alog[(zz[3, 5, 8, 10] - zz[3, 6, 8, 10])/(-zz[3, 6, 8, 10] + 
         zzb[3, 5, 8, 10])], -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]])/2 + 
  (-Tensor[log[u[1]/u[3]], log[zzb[3, 5, 8, 10]/zz[3, 5, 8, 10]], 
      alog[(1 - zz[3, 5, 8, 10])/(1 - zzb[3, 5, 8, 10])] - 
       alog[zz[3, 5, 8, 10]/zzb[3, 5, 8, 10]] - 
       alog[(-1 + zz[3, 5, 8, 10] + zzb[1, 3, 5, 8])/(-1 + zzb[1, 3, 5, 8] + 
          zzb[3, 5, 8, 10])], -1/2*wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] - 
    Tensor[log[u[2]*u[4]*u[5]], log[(1 - zz[3, 5, 8, 10])/
       (1 - zzb[3, 5, 8, 10])], 
     alog[(1 - zz[3, 5, 8, 10])/(1 - zzb[3, 5, 8, 10])] - 
      alog[zz[3, 5, 8, 10]/zzb[3, 5, 8, 10]] - 
      alog[(-1 + zz[3, 5, 8, 10] + zzb[1, 3, 5, 8])/(-1 + zzb[1, 3, 5, 8] + 
         zzb[3, 5, 8, 10])], -1/2*wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]])/
   2 + (Tensor[log[u[1]/u[3]], log[zzb[3, 5, 8, 10]/zz[3, 5, 8, 10]], 
     alog[(1 - zz[3, 5, 8, 10])/(1 - zzb[3, 5, 8, 10])] - 
      alog[zz[3, 5, 8, 10]/zzb[3, 5, 8, 10]] - 
      alog[(-zz[3, 5, 8, 10] + zzb[3, 6, 8, 10])/(-zzb[3, 5, 8, 10] + 
         zzb[3, 6, 8, 10])], -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] + 
    Tensor[log[u[2]*u[4]*u[5]], log[(1 - zz[3, 5, 8, 10])/
       (1 - zzb[3, 5, 8, 10])], 
     alog[(1 - zz[3, 5, 8, 10])/(1 - zzb[3, 5, 8, 10])] - 
      alog[zz[3, 5, 8, 10]/zzb[3, 5, 8, 10]] - 
      alog[(-zz[3, 5, 8, 10] + zzb[3, 6, 8, 10])/(-zzb[3, 5, 8, 10] + 
         zzb[3, 6, 8, 10])], -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]])/2 + 
  (Tensor[log[u[1]/u[3]], log[zzb[3, 5, 8, 10]/zz[3, 5, 8, 10]], 
     -alog[(1 - zz[3, 5, 8, 10])/(1 - zzb[3, 5, 8, 10])] + 
      alog[(1 - zz[1, 3, 5, 8] - zz[3, 5, 8, 10])/(1 - zz[1, 3, 5, 8] - 
         zzb[3, 5, 8, 10])] + alog[(-zz[3, 5, 8, 10] + zzb[3, 6, 8, 10])/
        (-zzb[3, 5, 8, 10] + zzb[3, 6, 8, 10])], 
     wm[Infinity] - wp[Infinity]/2] + Tensor[log[u[2]*u[4]*u[5]], 
     log[(1 - zz[3, 5, 8, 10])/(1 - zzb[3, 5, 8, 10])], 
     -alog[(1 - zz[3, 5, 8, 10])/(1 - zzb[3, 5, 8, 10])] + 
      alog[(1 - zz[1, 3, 5, 8] - zz[3, 5, 8, 10])/(1 - zz[1, 3, 5, 8] - 
         zzb[3, 5, 8, 10])] + alog[(-zz[3, 5, 8, 10] + zzb[3, 6, 8, 10])/
        (-zzb[3, 5, 8, 10] + zzb[3, 6, 8, 10])], 
     wm[Infinity] - wp[Infinity]/2])/2 + 
  (Tensor[log[u[1]/u[3]], log[zzb[3, 5, 8, 10]/zz[3, 5, 8, 10]], 
     (-3*alog[(1 - zz[3, 5, 8, 10])/(1 - zzb[3, 5, 8, 10])])/2 + 
      alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8])) - zz[3, 5, 8, 10])/
         (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8])) - zzb[3, 5, 8, 10])]/2 + 
      2*alog[zz[3, 5, 8, 10]/zzb[3, 5, 8, 10]] + 
      alog[(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10]) + zz[3, 5, 8, 10])/
         (ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10]) + zzb[3, 5, 8, 10])]/2 - 
      alog[(zz[3, 5, 8, 10] - zz[3, 6, 8, 10])/(-zz[3, 6, 8, 10] + 
          zzb[3, 5, 8, 10])]/2 - 
      alog[(-1 + zz[3, 5, 8, 10] + zzb[1, 3, 5, 8])/(-1 + zzb[1, 3, 5, 8] + 
          zzb[3, 5, 8, 10])]/2 - 
      alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])]/2 + 
      alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
         (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])]/2 - 
      alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
           (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
          zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
            ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
            ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/2 + 
      alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
             ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
         (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
             ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])]/2 + 
      alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/2 + eL[1] - eL[3] - 2*eL[5] - 
      eL[6] + 2*eL[7] - eL[9] + eL[10] + 2*eL[12] + 
      log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
          ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^2*ab[1, 2, 3, 10]^2*
          ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]^2*ab[5, 6, 7, 8]*ab[5, 6, 9, 10]*
          ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]^2*ab[1, 5, 9, 10]^2*
          ab[2, 3, 4, 5]^4*ab[2, 3, 7, 8]^2*ab[4, 5, 6, 10]^2*
          ab[7, 8, 9, 10]^3)]/2, wp[Infinity]] + Tensor[log[u[2]*u[4]*u[5]], 
     log[(1 - zz[3, 5, 8, 10])/(1 - zzb[3, 5, 8, 10])], 
     (-3*alog[(1 - zz[3, 5, 8, 10])/(1 - zzb[3, 5, 8, 10])])/2 + 
      alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8])) - zz[3, 5, 8, 10])/
         (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8])) - zzb[3, 5, 8, 10])]/2 + 
      2*alog[zz[3, 5, 8, 10]/zzb[3, 5, 8, 10]] + 
      alog[(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10]) + zz[3, 5, 8, 10])/
         (ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10]) + zzb[3, 5, 8, 10])]/2 - 
      alog[(zz[3, 5, 8, 10] - zz[3, 6, 8, 10])/(-zz[3, 6, 8, 10] + 
          zzb[3, 5, 8, 10])]/2 - 
      alog[(-1 + zz[3, 5, 8, 10] + zzb[1, 3, 5, 8])/(-1 + zzb[1, 3, 5, 8] + 
          zzb[3, 5, 8, 10])]/2 - 
      alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])]/2 + 
      alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
         (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])]/2 - 
      alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
           (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
          zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
            ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
            ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/2 + 
      alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
             ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
         (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
             ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])]/2 + 
      alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/2 + eL[1] - eL[3] - 2*eL[5] - 
      eL[6] + 2*eL[7] - eL[9] + eL[10] + 2*eL[12] + 
      log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
          ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^2*ab[1, 2, 3, 10]^2*
          ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]^2*ab[5, 6, 7, 8]*ab[5, 6, 9, 10]*
          ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]^2*ab[1, 5, 9, 10]^2*
          ab[2, 3, 4, 5]^4*ab[2, 3, 7, 8]^2*ab[4, 5, 6, 10]^2*
          ab[7, 8, 9, 10]^3)]/2, wp[Infinity]])/2 + 
  Tensor[log[(u[2]*u[4])/v[1]], log[1 - (u[2]*u[4])/v[1]], 
    log[(ab[4, 5, 6, 10]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]^2*ab[5, 7, 8, 10]^2)/
      (ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]^2*
       ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[1, 5, 9, 10]^2)], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/2 + 
  Tensor[log[(u[2]*u[4])/v[1]], log[1 - (u[2]*u[4])/v[1]], 
    alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
         (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
        zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
          ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     log[(ab[7, 8, cap2[{9, 10, 1}, {4, 5, 6}]]^2*ab[1, 2, 3, 10]^2*
        ab[5, 6, 9, 10]*ab[5, 7, 8, 10]^2)/
       (ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 4, 5, 10]^2*ab[5, 6, 7, 8]*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10])], -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]]/2 - 
  Tensor[log[(u[2]*u[4])/v[1]], log[1 - (u[2]*u[4])/v[1]], 
    -alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
          (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
         zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
           ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
           ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     log[(ab[7, 8, cap2[{6, 5, 4}, {1, 10, 9}]]^2*ab[1, 2, 3, 10]^2*
        ab[5, 6, 9, 10]*ab[5, 7, 8, 10]^2)/
       (ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 4, 5, 10]^2*ab[5, 6, 7, 8]*
        ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
        ab[7, 8, 9, 10])], -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]]/2 + 
  Tensor[log[(u[2]*u[4])/v[1]], log[1 - (u[2]*u[4])/v[1]], 
    -alog[(1 - (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[8, 7, 6, 5])/
          (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[8, 7, 3, 2]) - 
         zz[3, 6, 8, 10])/(1 - (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
           ab[8, 7, 6, 5])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
           ab[8, 7, 3, 2]) - zzb[3, 6, 8, 10])] + 
     log[(ab[1, 2, 3, 10]^2*ab[1, 5, 9, 10]^2*ab[4, 5, 6, 10]^2*
        ab[5, 6, 7, 8]*ab[7, 8, 9, 10])/(ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*
        ab[1, 4, 5, 10]^2*ab[5, 6, 9, 10]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]])], wm[Infinity] - wp[Infinity]/2]/2 + 
  Tensor[log[(u[2]*u[4])/v[1]], log[1 - (u[2]*u[4])/v[1]], 
    -1/2*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
     alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
          (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
         zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
           ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/2 + 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/2 - 2*eL[2] + 2*eL[3] - 
     2*eL[10] - 2*eL[12] + log[(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]^4*
         ab[1, 4, 5, 10]^6*ab[2, 3, 7, 8]^8*ab[5, 6, 9, 10]*
         ab[7, 8, 9, 10]^3)/(ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*
         ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[1, 2, 3, 10]^6*
         ab[2, 3, 9, 10]^4*ab[4, 5, 7, 8]^4*ab[5, 6, 7, 8]*
         ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 7, 8, 10]^2)]/2, wp[Infinity]]/2 + 
  Tensor[log[(u[2]*u[4]*u[5])/v[1]], log[1 - (u[2]*u[4]*u[5])/v[1]], 
    log[(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]^2*
       ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[1, 5, 9, 10]^2)/
      (ab[4, 5, 6, 10]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]^2*ab[5, 7, 8, 10]^2)], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/2 + 
  Tensor[log[(u[2]*u[4]*u[5])/v[1]], log[1 - (u[2]*u[4]*u[5])/v[1]], 
    -1/2*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]]/2 + 
     alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/2 - 2*eL[1] + 2*eL[2] + 
     2*eL[10] - 2*eL[11] + log[(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
         ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[1, 7, 8, 10]^5*
         ab[4, 5, 9, 10]^6*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]*ab[5, 7, 8, 10]^2)/
        (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^2*
         ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^2*ab[1, 4, 5, 10]^5*
         ab[4, 5, 7, 8]^3*ab[7, 8, 9, 10]^6)]/2, wp[Infinity]]/2 + 
  Tensor[log[(u[2]*u[4]*u[5])/v[1]], log[1 - (u[2]*u[4]*u[5])/v[1]], 
    alog[((ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[4, 5, 7, 8])/
         (ab[10, cap1[{8, 7}, {5, 4}, {1, 9}]]*ab[2, 3, 7, 8]) - 
        zz[1, 3, 5, 8])/((ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
          ab[4, 5, 7, 8])/(ab[10, cap1[{8, 7}, {5, 4}, {1, 9}]]*
          ab[2, 3, 7, 8]) - zzb[1, 3, 5, 8])] + 
     log[(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
        ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^2*ab[1, 4, 5, 10]*
        ab[4, 5, 9, 10]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^2*
        ab[1, 5, 9, 10]^2*ab[1, 7, 8, 10]*ab[4, 5, 6, 10]^2*ab[4, 5, 7, 8]*
        ab[7, 8, 9, 10]^2)], wm[Infinity] - wp[Infinity]/2]/2 + 
  Tensor[log[(u[2]*u[4]*u[5])/v[1]], log[1 - (u[2]*u[4]*u[5])/v[1]], 
    alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
     alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     log[(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^2*ab[1, 4, 5, 10]*
        ab[4, 5, 7, 8]*ab[7, 8, 9, 10]^2)/
       (ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 7, 8, 10]*
        ab[4, 5, 9, 10]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]])], -1/2*wp[Infinity] + 
     wp[-1 + zz[1, 3, 5, 8]]]/2 - Tensor[log[(u[2]*u[4]*u[5])/v[1]], 
    log[1 - (u[2]*u[4]*u[5])/v[1]], 
    log[(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]^2*ab[1, 4, 5, 10]^2*
       ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10]^2)/
      (ab[7, 8, cap2[{6, 5, 4}, {1, 10, 9}]]^2*ab[1, 7, 8, 10]^2*
       ab[4, 5, 9, 10]^2*ab[5, 7, 8, 10]^2)], -1/2*wp[Infinity] + 
     wp[-zz[3, 6, 8, 10]]]/2 + Tensor[log[(u[2]*u[4]*u[5])/v[1]], 
    log[1 - (u[2]*u[4]*u[5])/v[1]], 
    log[(ab[10, cap1[{7, 8}, {9, 1}, {5, 6}]]^2*ab[1, 4, 5, 10]^2*
       ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10]^2)/
      (ab[7, 8, cap2[{9, 10, 1}, {4, 5, 6}]]^2*ab[1, 7, 8, 10]^2*
       ab[4, 5, 9, 10]^2*ab[5, 7, 8, 10]^2)], -1/2*wp[Infinity] + 
     wp[-zzb[3, 6, 8, 10]]]/2 + Tensor[log[(u[2]*u[3]*u[4]*u[5])/v[1]], 
    log[1 - (u[2]*u[3]*u[4]*u[5])/v[1]], 
    log[(ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]^2*
       ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]^2)/
      (ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]^2*
       ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]^2)], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/2 + 
  Tensor[log[(u[2]*u[3]*u[4]*u[5])/v[1]], 
    log[1 - (u[2]*u[3]*u[4]*u[5])/v[1]], 
    -alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
     alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     log[(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 7, 8, 10]*
        ab[2, 3, 9, 10]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^2*
        ab[1, 2, 3, 10]*ab[2, 3, 7, 8]*ab[7, 8, 9, 10]^2)], 
    -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]]/2 - 
  Tensor[log[(u[2]*u[3]*u[4]*u[5])/v[1]], 
    log[1 - (u[2]*u[3]*u[4]*u[5])/v[1]], 
    -alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
         (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
        zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
          ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     log[(ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 7, 8, 10]^2*
        ab[2, 3, 9, 10]*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]^2*
        ab[1, 2, 3, 10]^2*ab[2, 3, 7, 8]*ab[7, 8, 9, 10])], 
    -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]]/2 + 
  Tensor[log[(u[2]*u[3]*u[4]*u[5])/v[1]], 
    log[1 - (u[2]*u[3]*u[4]*u[5])/v[1]], 
    alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
     alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] - 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^2*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 7, 8, 10]*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10])/(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
        ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^2*ab[1, 2, 3, 10]*
        ab[2, 3, 9, 10]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]])], wm[Infinity] - wp[Infinity]/2]/2 + 
  Tensor[log[(u[2]*u[3]*u[4]*u[5])/v[1]], 
    log[1 - (u[2]*u[3]*u[4]*u[5])/v[1]], 
    alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])]/2 - 
     alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/2 + 
     alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
          (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
         zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
           ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/2 - 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/2 + 2*eL[1] - 2*eL[3] + 
     2*eL[11] + log[(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^2*
         ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*
         ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^2*ab[1, 2, 3, 10]^5*
         ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[7, 8, 9, 10]^3)/(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
         ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]^4*ab[1, 7, 8, 10]^5*
         ab[2, 3, 9, 10]^3*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]])]/2, wp[Infinity]]/2 + 
  (Tensor[log[u[1]], log[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
     -alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
         (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
      alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])], 
     wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] - wp[Infinity]/2] + Tensor[log[v[1]], 
     log[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]], 
     -alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
         (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
      alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])], 
     wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] - wp[Infinity]/2])/2 + 
  (Tensor[log[u[1]], log[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
     (alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
         (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
       alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
         (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
       log[(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[4, 5, 
           cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
          ab[5, 6, 7, 8]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
          ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
          ab[7, 8, 9, 10]^2)])/2, wm[Infinity] - wp[Infinity]/2] + 
    Tensor[log[v[1]], log[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]], 
     (alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
         (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
       alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
         (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
       log[(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[4, 5, 
           cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
          ab[5, 6, 7, 8]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
          ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
          ab[7, 8, 9, 10]^2)])/2, wm[Infinity] - wp[Infinity]/2])/2 + 
  (-Tensor[log[u[1]], log[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
      -alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
             (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
           zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
              ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
              ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
       alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
              ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
          (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
              ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])]/2 + 
       alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
              ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
          (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
              ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])]/2 + 
       log[(ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[4, 5, 
            cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
           ab[5, 6, 7, 8]^2)/(ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
           ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
           ab[7, 8, 9, 10]^2)]/2, -1/2*wp[Infinity] + 
       wp[-1 + zzb[1, 3, 5, 8]]] - Tensor[log[v[1]], 
     log[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]], 
     -alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
            (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
          zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
             ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
             ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
      alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
         (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])]/2 + 
      alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
             ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
         (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
             ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])]/2 + 
      log[(ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[4, 5, 
           cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
          ab[5, 6, 7, 8]^2)/(ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
          ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
          ab[7, 8, 9, 10]^2)]/2, -1/2*wp[Infinity] + 
      wp[-1 + zzb[1, 3, 5, 8]]])/2 + 
  (Tensor[log[u[1]], log[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
         (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/4 + 
      alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
         (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])]/4 - eL[4] + eL[8] + 
      log[(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
          ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*ab[4, 5, 
           cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
          ab[5, 6, 7, 8]^6)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
          ab[1, 4, 5, 10]^4*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
           cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 7, 8]^4*ab[5, 6, 9, 10]^4*
          ab[7, 8, 9, 10]^2)]/4, wp[Infinity]] + 
    Tensor[log[v[1]], log[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]], 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
         (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/4 + 
      alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
         (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])]/4 - eL[4] + eL[8] + 
      log[(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
          ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*ab[4, 5, 
           cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
          ab[5, 6, 7, 8]^6)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
          ab[1, 4, 5, 10]^4*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
           cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 7, 8]^4*ab[5, 6, 9, 10]^4*
          ab[7, 8, 9, 10]^2)]/4, wp[Infinity]])/2 + 
  (Tensor[log[u[1]], log[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])], 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
         (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/2 - 
      alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
      alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
         (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])]/2 + 
      log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[1, 10, 
           cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*ab[7, 8, 9, 10]^2)/
         (ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[4, 5, 
           cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
          ab[5, 6, 7, 8]^2)]/2, -1/2*wp[Infinity] + 
      wp[-1 + zz[1, 3, 5, 8]]] + Tensor[log[v[1]], 
     log[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]], 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
         (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/2 - 
      alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
      alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
         (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])]/2 + 
      log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[1, 10, 
           cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*ab[7, 8, 9, 10]^2)/
         (ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[4, 5, 
           cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
          ab[5, 6, 7, 8]^2)]/2, -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]])/
   2 - Tensor[log[v[1]/(u[2]*u[4]*u[5])], log[1 - (u[2]*u[4]*u[5])/v[1]], 
    -alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] + 
     alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] - 
     alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     log[(ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 7, 8, 10]*
        ab[4, 5, 9, 10]^2*ab[4, 5, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]])/(ab[10, cap1[{3, 2}, {1, 9}, {5, 4}]]^2*
        ab[1, 4, 5, 10]*ab[4, 5, 7, 8]*ab[7, 8, 9, 10]^2)], 
    -1/2*wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]]/2 + 
  Tensor[log[v[1]/(u[2]*u[3]*u[4]*u[5])], 
    log[1 - (u[2]*u[3]*u[4]*u[5])/v[1]], 
    alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
     alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
         (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
        zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
          ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     log[(ab[10, cap1[{7, 8}, {9, 1}, {5, 6}]]^2*ab[1, 2, 3, 10]^2*
        ab[2, 3, 7, 8]*ab[7, 8, 9, 10])/(ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*
        ab[1, 7, 8, 10]^2*ab[2, 3, 9, 10]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]])], -1/2*wp[Infinity] + 
     wp[-zzb[3, 6, 8, 10]]]/2 - Tensor[log[v[1]/(u[2]*u[3]*u[4]*u[5])], 
    log[1 - (u[2]*u[3]*u[4]*u[5])/v[1]], 
    alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] + 
     alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     log[(ab[10, cap1[{3, 2}, {1, 9}, {5, 4}]]^2*ab[1, 2, 3, 10]*
        ab[2, 3, 7, 8]*ab[7, 8, 9, 10]^2)/
       (ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 7, 8, 10]*
        ab[2, 3, 9, 10]^2*ab[4, 5, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]])], -1/2*wp[Infinity] + 
     wp[-1 + zzb[1, 3, 5, 8]]]/2 + 
  Tensor[log[u[1]/(u[3]*v[2])], log[1 - (u[3]*v[2])/u[1]], 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]^2*
       ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[4, 5, 6, 10]^2)/
      (ab[1, 5, 9, 10]^2*ab[5, 7, 8, 10]^2*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]]^2)], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/2 + 
  Tensor[log[u[1]/(u[3]*v[2])], log[1 - (u[3]*v[2])/u[1]], 
    -alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     alog[(1 - (ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[3, 2, 10, 9])/
         (ab[5, cap1[{3, 2}, {10, 9}, {6, 4}]]*ab[3, 2, 8, 7]) - 
        zz[3, 6, 8, 10])/(1 - (ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
          ab[3, 2, 10, 9])/(ab[5, cap1[{3, 2}, {10, 9}, {6, 4}]]*
          ab[3, 2, 8, 7]) - zzb[3, 6, 8, 10])] + 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[(ab[1, 5, 9, 10]^2*ab[2, 3, 4, 5]^2*ab[4, 5, 6, 10]^2*ab[5, 6, 7, 8]*
        ab[7, 8, 9, 10])/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[1, 4, 5, 10]^2*ab[5, 6, 9, 10]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]])], wm[Infinity] - wp[Infinity]/2]/2 + 
  Tensor[log[u[1]/(u[3]*v[2])], log[1 - (u[3]*v[2])/u[1]], 
    (-3*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])])/2 + 
     (3*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
         (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])])/2 - 
     (3*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
           (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
          zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
            ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
            ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])])/2 + 
     (3*alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
             ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
         (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
             ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])])/2 + 
     (3*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]])/2 + 2*eL[2] - 2*eL[3] - 
     4*eL[5] - 2*eL[9] + 2*eL[10] + 2*eL[12] + 
     log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*
         ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[1, 4, 5, 10]^2*
         ab[2, 3, 9, 10]^4*ab[4, 5, 7, 8]^4*ab[5, 6, 9, 10]^7*
         ab[5, 7, 8, 10]^2*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
          cap[{9, 10}, {4, 5, 6}]])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]^4*
         ab[1, 5, 9, 10]^4*ab[2, 3, 4, 5]^6*ab[4, 5, 6, 10]^4*
         ab[4, 5, 9, 10]^4*ab[5, 6, 7, 8]^3*ab[7, 8, 9, 10]^7)]/2, 
    wp[Infinity]]/2 + Tensor[log[u[1]/(u[3]*u[5]*v[2])], 
    log[1 - (u[3]*u[5]*v[2])/u[1]], 
    alog[(-1 - (ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[1, 7, 8, 10])/
         (ab[5, cap1[{7, 8}, {10, 1}, {4, 6}]]*ab[2, 3, 7, 8]) + 
        zzb[1, 3, 5, 8])/(-1 - (ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
          ab[1, 7, 8, 10])/(ab[5, cap1[{7, 8}, {10, 1}, {4, 6}]]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])] + 
     log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^2*ab[1, 4, 5, 10]*
        ab[1, 5, 6, 10]^2*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^2*
        ab[1, 5, 9, 10]^2*ab[1, 7, 8, 10]*ab[4, 5, 6, 10]^2*ab[4, 5, 7, 8]*
        ab[5, 6, 7, 8]^2)], wm[Infinity] - wp[Infinity]/2]/2 + 
  Tensor[log[u[1]/(u[3]*u[5]*v[2])], log[1 - (u[3]*u[5]*v[2])/u[1]], 
    alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
     alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
          (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
        zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
           ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[1, 5, 6, 10]^2*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[4, 5, 7, 8])/(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^2*
        ab[1, 4, 5, 10]*ab[1, 7, 8, 10]*ab[5, 6, 7, 8]^2)], 
    -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]]/2 + 
  Tensor[log[u[1]/(u[3]*u[5]*v[2])], log[1 - (u[3]*u[5]*v[2])/u[1]], 
    log[(ab[1, 5, 9, 10]^2*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]^2*ab[5, 7, 8, 10]^2)/
      (ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]^2*
       ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[4, 5, 6, 10]^2)], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/2 + 
  Tensor[log[u[1]/(u[3]*u[5]*v[2])], log[1 - (u[3]*u[5]*v[2])/u[1]], 
    -1/2*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]]/2 - 
     (3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
         (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/2 + 
     (3*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
           (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
          zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
            ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
            ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/2 - 
     (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
         (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/2 + 2*eL[1] - 2*eL[2] - 
     2*eL[4] - 2*eL[6] - 2*eL[8] + 2*eL[10] - 2*eL[11] + 
     log[(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^2*
         ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^2*ab[1, 2, 3, 10]^6*
         ab[1, 5, 9, 10]^4*ab[1, 7, 8, 10]^5*ab[2, 3, 4, 5]^6*
         ab[4, 5, 6, 10]^4*ab[5, 6, 7, 8]^6*ab[7, 8, 9, 10]^4)/
        (ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*
         ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[1, 4, 5, 10]^3*
         ab[1, 5, 6, 10]^6*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
          cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 7, 8]^8*ab[4, 5, 7, 8]^3*
         ab[5, 6, 9, 10]^4*ab[5, 7, 8, 10]^2)]/2, wp[Infinity]]/2 + 
  Tensor[log[u[1]/(u[3]*u[4]*u[5]*v[2])], 
    log[1 - (u[3]*u[4]*u[5]*v[2])/u[1]], 
    alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
          (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
        zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
           ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     log[(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^2*ab[2, 3, 4, 5]*
        ab[2, 3, 7, 8]*ab[5, 6, 7, 8]^2)/
       (ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[1, 10, 
         cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 5, 6]^2*
        ab[4, 5, 7, 8])], -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]]/2 + 
  Tensor[log[u[1]/(u[3]*u[4]*u[5]*v[2])], 
    log[1 - (u[3]*u[4]*u[5]*v[2])/u[1]], 
    -1/2*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     (3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
         (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/2 - 
     (3*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
           (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
          zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
            ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
            ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/2 + 
     (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
         (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/2 + 
     (3*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])])/2 - 
     (3*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
         (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])])/2 + 
     (3*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
           (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
          zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
            ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
            ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])])/2 - 
     (3*alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
             ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
         (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
             ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])])/2 - 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] - 2*eL[1] + 2*eL[3] + 2*eL[4] + 
     4*eL[5] + 2*eL[6] + 2*eL[8] + 2*eL[9] - 4*eL[10] - 2*eL[12] + 
     log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]^4*ab[1, 4, 5, 10]^2*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[2, 3, 5, 6]^5*ab[2, 3, 7, 8]^4*ab[4, 5, 9, 10]^4*
         ab[7, 8, 9, 10]^2)/(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^2*
         ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
         ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^2*ab[1, 2, 3, 10]^6*
         ab[2, 3, 4, 5]*ab[2, 3, 9, 10]^4*ab[4, 5, 7, 8]*ab[5, 6, 7, 8]^3*
         ab[5, 6, 9, 10]^2*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
          cap[{9, 10}, {4, 5, 6}]])]/2, wp[Infinity]]/2 + 
  Tensor[log[u[1]/(u[3]*u[4]*u[5]*v[2])], 
    log[1 - (u[3]*u[4]*u[5]*v[2])/u[1]], 
    -alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
           (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
         zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
            ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
            ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
     alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] - 
     alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
     alog[(-1 + (ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[2, 3, 9, 10])/
         (ab[5, cap1[{3, 2}, {10, 9}, {6, 4}]]*ab[2, 3, 7, 8]) + 
        zzb[3, 6, 8, 10])/(-1 + (ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
          ab[2, 3, 9, 10])/(ab[5, cap1[{3, 2}, {10, 9}, {6, 4}]]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])] + 
     log[(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^2*
        ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[4, 5, 7, 8]*ab[5, 6, 7, 8]*
        ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])/
       (ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^2*ab[1, 10, 
         cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 4, 5]*
        ab[2, 3, 5, 6])], wm[Infinity] - wp[Infinity]/2]/2 + 
  Tensor[log[u[1]/(u[3]*u[4]*u[5]*v[2])], 
    log[1 - (u[3]*u[4]*u[5]*v[2])/u[1]], 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]^2*
       ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]]^2)/
      (ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]^2*
       ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]^2)], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/2 - 
  Tensor[log[u[1]/(u[3]*u[4]*u[5]*v[2])], 
    log[1 - (u[3]*u[4]*u[5]*v[2])/u[1]], 
    alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
         (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
        zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
          ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
          ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] + 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[-((ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]^2*ab[2, 3, 4, 5]^2*
         ab[2, 3, 7, 8]*ab[5, 6, 7, 8])/(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
         ab[2, 3, 5, 6]*ab[4, 5, 7, 8]^2*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
          cap[{8, 7}, {6, 5, 4}]]))], -1/2*wp[Infinity] + 
     wp[-zz[3, 6, 8, 10]]]/2 + Tensor[log[(u[1]*u[2])/(v[1]*v[2])], 
    log[u[3]/u[4]], log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
       ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
       ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^2)/
      (ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
       ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
       ab[5, 7, 8, 10]^2)], wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])] - wp[Infinity]/2]/4 + 
  Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[u[3]/u[4]], 
   (3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/16 - 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/8 + 
    (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/16 - eL[1]/2 + eL[2]/2 + 
    eL[4]/4 + eL[6]/4 + eL[8]/4 + 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, 
          {7, 8}]]*ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^2*
        ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^4*ab[1, 5, 6, 10]^6*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 7, 8]^8*ab[4, 5, 9, 10]^6*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, 9, 10]^4*ab[5, 7, 8, 10]^4)/
       (ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^2*
        ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^2*
        ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^2*ab[1, 2, 3, 10]^6*
        ab[1, 4, 5, 10]^2*ab[1, 5, 9, 10]^4*ab[2, 3, 4, 5]^6*
        ab[4, 5, 6, 10]^4*ab[5, 6, 7, 8]^6*ab[7, 8, 9, 10]^10)]/16, 
   wp[Infinity]] + Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[u[3]/u[4]], 
   (alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^2*
         ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
         ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^2*ab[4, 5, 9, 10]^2*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 6, 7, 8]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^2*
         ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^2*ab[1, 5, 6, 10]^2*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[7, 8, 9, 10]^2))])/8, wm[Infinity] - wp[Infinity]/2] + 
  Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[u[3]/u[4]], 
   (-alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^2*
         ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^2*ab[1, 4, 5, 10]^2*
         ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2)/
        (ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, 
           {7, 8}]]*ab[1, 5, 6, 10]^2*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
          cap[{7, 8}, {4, 5, 6}]]*ab[4, 5, 9, 10]^2*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]))])/8, 
   -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] + 
  Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[u[5]], 
   (-3*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
     3*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]^3*
         ab[1, 7, 8, 10]^3*ab[2, 3, 5, 6]^6*ab[4, 5, 9, 10]^6*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 6, 7, 8]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[1, 5, 6, 10]^6*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
          cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]^6*
         ab[4, 5, 7, 8]^3*ab[7, 8, 9, 10]^2))])/16, 
   -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] + 
  Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[u[5]], 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
       ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[4, 5, 6, 10]^4*
       ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
       ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])/
      (ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[10, cap1[{2, 3}, {5, 6}, 
         {7, 8}]]*ab[1, 5, 9, 10]^4*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
        cap[{9, 10}, {4, 5, 6}]])], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/8 + 
  Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[u[5]], 
   (3*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
     3*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
     2*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
          (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
         zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
           ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] - 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[-((ab[1, 2, 3, 10]*ab[1, 5, 9, 10]^8*ab[1, 7, 8, 10]^3*
         ab[2, 3, 4, 5]*ab[2, 3, 5, 6]^3*ab[2, 3, 9, 10]^3*ab[4, 5, 6, 10]^8*
         ab[4, 5, 7, 8]^3*ab[5, 6, 7, 8]*ab[7, 8, 9, 10])/
        (ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[5, cap1[{2, 3}, {7, 8}, 
           {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
         ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 5, 6, 10]^6*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[4, 5, 9, 10]^6*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
          cap[{9, 10}, {4, 5, 6}]]))])/16, wm[Infinity] - wp[Infinity]/2] + 
  Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[u[5]], 
   (3*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])])/32 - 
    (3*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]])/32 + 
    (3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/32 - 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/8 + 
    (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/32 - 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])]/32 + 
    (3*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])])/32 - 
    alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/8 + 
    (3*alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])])/32 + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/32 + eL[4]/8 - eL[5]/4 + eL[8]/8 - 
    eL[9]/8 + (3*eL[11])/8 + (3*eL[12])/8 + 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[5, cap1[{2, 3}, {7, 8}, 
          {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^8*ab[1, 4, 5, 10]^6*
        ab[1, 5, 6, 10]^18*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 9, 10]^21*ab[4, 5, 7, 8]^21*
        ab[5, 6, 9, 10]^6*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]])/(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 2, 3, 10]^7*
        ab[1, 5, 9, 10]^8*ab[1, 7, 8, 10]^15*ab[2, 3, 4, 5]^7*
        ab[2, 3, 5, 6]^15*ab[4, 5, 6, 10]^8*ab[4, 5, 9, 10]^22*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 7, 8]^3*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, 9, 10]^3)]/32, wp[Infinity]] - 
  Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[u[5]], 
   (-3*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     3*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] - 
     alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
       (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] - 
     alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
       (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
     2*alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
          (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
         zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
           ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
           ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     log[(ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 5, 6, 10]^6*
        ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^3*ab[4, 5, 7, 8]^6*
        ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
        ab[7, 8, 9, 10]^3)/(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
        ab[1, 2, 3, 10]^2*ab[1, 7, 8, 10]^6*ab[2, 3, 5, 6]^3*
        ab[4, 5, 9, 10]^6*ab[5, 6, 7, 8]^3*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
         cap[{8, 7}, {6, 5, 4}]])])/16, -1/2*wp[Infinity] + 
    wp[-zz[3, 6, 8, 10]]] + Tensor[log[(u[1]*u[2])/(v[1]*v[2])], 
   log[(u[1]*u[2])/(v[1]*v[2])], 
   (2*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
     2*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 5, 6, 10]^4*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[2, 3, 7, 8]^4*ab[4, 5, 9, 10]^4*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]])/(ab[1, 4, 5, 10]^6*ab[1, 7, 8, 10]^2*
         ab[2, 3, 5, 6]^4*ab[2, 3, 9, 10]^4*ab[4, 5, 7, 8]^2*ab[5, 6, 7, 8]^2*
         ab[7, 8, 9, 10]^2))])/16, -1/2*wp[Infinity] + 
    wp[-1 + zz[1, 3, 5, 8]]] + Tensor[log[(u[1]*u[2])/(v[1]*v[2])], 
   log[(u[1]*u[2])/(v[1]*v[2])], 
   -1/16*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]]/16 - 
    (3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/32 + 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/16 - 
    (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/32 + 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])]/8 - 
    (3*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])])/32 + 
    alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/16 - 
    (3*alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])])/32 + eL[1]/4 - eL[2]/2 + 
    eL[3]/4 - eL[4]/8 + eL[5]/4 - eL[6]/4 - eL[8]/8 + eL[9]/8 - eL[10]/4 - 
    eL[11]/4 + log[(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]^8*ab[1, 2, 3, 10]^6*
        ab[1, 4, 5, 10]^2*ab[1, 5, 9, 10]^8*ab[1, 7, 8, 10]^10*
        ab[2, 3, 4, 5]^14*ab[2, 3, 5, 6]^10*ab[2, 3, 9, 10]^6*
        ab[4, 5, 6, 10]^8*ab[4, 5, 7, 8]^6*ab[5, 6, 7, 8]^14*
        ab[7, 8, 9, 10]^22)/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, 
          {7, 8}]]*ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^8*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*
        ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^8*ab[1, 5, 6, 10]^12*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 7, 8]^28*ab[4, 5, 9, 10]^8*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, 9, 10]^14*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 7, 8, 10]^8*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]])]/32, wp[Infinity]] + 
  Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[(u[1]*u[2])/(v[1]*v[2])], 
    log[(ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
       ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
       ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
       ab[5, 7, 8, 10]^4*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
        cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
       ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, 
         {7, 8}]]*ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*
       ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^4)], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/8 + 
  Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[(u[1]*u[2])/(v[1]*v[2])], 
   (-2*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
     2*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     2*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
     2*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
         ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[1, 5, 6, 10]^4*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10]^4*
         ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])/
        (ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[10, cap1[{2, 3}, {5, 6}, 
           {7, 8}]]*ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]^2*ab[4, 5, 9, 10]^4*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 6, 7, 8]^4*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]))])/16, wm[Infinity] - wp[Infinity]/2] - 
  Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[(u[1]*u[2])/(v[1]*v[2])], 
   (2*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     2*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
       (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
       (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
     log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
        ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 5, 6, 10]^4*
        ab[2, 3, 7, 8]^4*ab[4, 5, 9, 10]^4*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]]*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
         cap[{8, 7}, {6, 5, 4}]])/(ab[1, 2, 3, 10]^2*ab[1, 7, 8, 10]^4*
        ab[2, 3, 4, 5]^2*ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]^4*
        ab[5, 6, 9, 10]^6)])/16, -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]] - 
  Tensor[log[(u[1]*u[2])/(v[1]*v[2])], 
   log[(u[1]*u[2]*u[4])/(u[3]*v[1]*v[2])], 
   (-alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
        (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] - 
     alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
       (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
     log[(ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]^2*
        ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]^2*ab[1, 2, 3, 10]^2*
        ab[2, 3, 4, 5]^2*ab[5, 6, 9, 10]^2)/
       (ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*ab[10, cap1[{8, 7}, {6, 5}, 
          {3, 2}]]*ab[1, 5, 6, 10]^2*ab[4, 5, 9, 10]^2*
        ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
        ab[9, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]])])/8, 
   -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]] + 
  Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[(u[1]*v[1])/(u[2]*v[2])], 
   (4*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
     4*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*ab[1, 5, 6, 10]^4*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[4, 5, 7, 8]^4*ab[7, 8, 9, 10]^2)/
        (ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*ab[10, cap1[{2, 3}, {4, 5}, 
           {7, 8}]]*ab[1, 7, 8, 10]^4*ab[4, 5, 9, 10]^4*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 6, 7, 8]^2))])/32, -1/2*wp[Infinity] + 
    wp[-1 + zz[1, 3, 5, 8]]] + Tensor[log[(u[1]*u[2])/(v[1]*v[2])], 
   log[(u[1]*v[1])/(u[2]*v[2])], 
   (-4*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
     4*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] - 
     2*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
     2*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
          (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
         zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
           ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
     2*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^4*ab[10, cap1[{2, 3}, {4, 5}, 
           {7, 8}]]*ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^4*ab[1, 2, 3, 10]^4*
         ab[1, 5, 6, 10]^4*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
          cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 4, 5]^4*ab[4, 5, 9, 10]^4*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])/
        (ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
         ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*ab[10, cap1[{2, 3}, {5, 6}, 
           {7, 8}]]*ab[1, 4, 5, 10]^2*ab[1, 7, 8, 10]^4*ab[4, 5, 7, 8]^4*
         ab[5, 6, 9, 10]^6*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
          cap[{9, 10}, {4, 5, 6}]]))])/32, wm[Infinity] - wp[Infinity]/2] + 
  Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[(u[1]*v[1])/(u[2]*v[2])], 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
       ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
       ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
        cap[{9, 10}, {4, 5, 6}]])], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/16 + 
  Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[(u[1]*v[1])/(u[2]*v[2])], 
   -1/16*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]]/16 - 
    (3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/64 + 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/16 - 
    (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/64 - 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])]/16 + 
    (3*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])])/64 - 
    alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/16 + 
    (3*alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])])/64 + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/16 - eL[4]/16 - eL[5]/8 - 
    eL[6]/8 - eL[8]/16 - eL[9]/16 + eL[10]/4 - eL[11]/4 + 
    log[(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
        ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^4*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]^2*
        ab[1, 7, 8, 10]^20*ab[2, 3, 4, 5]^2*ab[4, 5, 9, 10]^8*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 7, 8]^6*ab[5, 6, 9, 10]^4*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*
        ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^4*ab[1, 4, 5, 10]^4*
        ab[1, 5, 6, 10]^12*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 7, 8]^4*ab[4, 5, 7, 8]^12*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10]^10)]/64, wp[Infinity]] - 
  Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[(u[2]*v[1])/(u[1]*v[2])], 
   (alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
       (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
       (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
     log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
        ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 5, 6, 10]^2*
        ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]]*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
         cap[{8, 7}, {6, 5, 4}]])/(ab[1, 2, 3, 10]^2*ab[1, 7, 8, 10]^2*
        ab[2, 3, 4, 5]^2*ab[2, 3, 5, 6]*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*
        ab[5, 6, 7, 8]*ab[5, 6, 9, 10]^4*ab[7, 8, 9, 10])])/32, 
   -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]] + 
  Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[(u[1]*v[2])/(u[2]*v[1])], 
   (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 5, 6, 10]^2*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]])/(ab[1, 2, 3, 10]*ab[1, 4, 5, 10]^4*
         ab[1, 7, 8, 10]*ab[2, 3, 4, 5]*ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*
         ab[4, 5, 7, 8]*ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2))])/32, 
   -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] + 
  Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[(u[1]*v[2])/(u[2]*v[1])], 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
       ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
       ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
        cap[{9, 10}, {4, 5, 6}]])], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/16 + 
  Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[(u[1]*v[2])/(u[2]*v[1])], 
   (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 5, 6, 10]^2*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]*
         ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[7, 8, 9, 10]^3)/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]^3*
         ab[1, 7, 8, 10]*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 6, 7, 8]^3*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
          cap[{9, 10}, {4, 5, 6}]]))])/32, wm[Infinity] - wp[Infinity]/2] + 
  Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[(u[1]*v[2])/(u[2]*v[1])], 
   -1/64*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]]/64 - 
    (3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/64 + 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/32 - 
    (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/64 - 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])]/64 + 
    (3*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])])/64 - 
    alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/32 + 
    (3*alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])])/64 + 
    (3*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]])/64 + eL[1]/8 - eL[3]/8 - 
    eL[4]/16 - eL[5]/8 - eL[6]/8 - eL[8]/16 - eL[9]/16 + eL[10]/8 - 
    eL[11]/16 + (3*eL[12])/16 + 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[10, cap1[{2, 3}, {5, 6}, 
          {7, 8}]]*ab[1, 2, 3, 10]^17*ab[1, 7, 8, 10]^5*ab[2, 3, 4, 5]^3*
        ab[2, 3, 5, 6]^5*ab[2, 3, 9, 10]^15*ab[4, 5, 7, 8]^15*
        ab[5, 6, 7, 8]^9*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, 9, 10]^3*
        ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])/
       (ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, 
          {7, 8}]]*ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]^8*ab[1, 4, 5, 10]^6*
        ab[1, 5, 6, 10]^6*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 7, 8]^32*ab[4, 5, 9, 10]^10*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 9, 10]^2)]/64, wp[Infinity]] - 
  Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[(u[2]*v[2])/(u[1]*v[1])], 
   (4*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
     4*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
       (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
       (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] - 
     2*alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
          (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
         zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
           ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
           ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
        ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]^4*ab[1, 2, 3, 10]^2*
        ab[2, 3, 5, 6]^4*ab[4, 5, 9, 10]^4*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
         cap[{8, 7}, {6, 5, 4}]])/(ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]^4*
        ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 5, 6, 10]^4*
        ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^4*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]])])/32, -1/2*wp[Infinity] + 
    wp[-zz[3, 6, 8, 10]]] + Tensor[log[(u[1]*u[2])/(v[1]*v[2])], 
   log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*ab[1, 2, 3, 10]^3*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[2, 3, 5, 6]^6*ab[4, 5, 7, 8]*ab[4, 5, 9, 10]^2*ab[7, 8, 9, 10]^2)/
        (ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*ab[10, cap1[{2, 3}, {4, 5}, 
           {7, 8}]]*ab[1, 5, 6, 10]^2*ab[1, 7, 8, 10]*ab[2, 3, 4, 5]^3*
         ab[2, 3, 9, 10]^6*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, 7, 8]^2))])/32, 
   -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] + 
  Tensor[log[(u[1]*u[2])/(v[1]*v[2])], 
    log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
       ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
       ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
        cap[{9, 10}, {4, 5, 6}]])], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/16 + 
  Tensor[log[(u[1]*u[2])/(v[1]*v[2])], 
   log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
     2*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
          (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
         zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
           ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] - 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^4*ab[10, cap1[{2, 3}, {4, 5}, 
           {7, 8}]]*ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^4*ab[1, 2, 3, 10]*
         ab[1, 4, 5, 10]^4*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
          cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 4, 5]*ab[2, 3, 5, 6]^3*
         ab[2, 3, 9, 10]^3*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]])/(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
         ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*ab[10, cap1[{2, 3}, {5, 6}, 
           {7, 8}]]*ab[1, 5, 6, 10]^2*ab[1, 7, 8, 10]*ab[4, 5, 7, 8]*
         ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, 9, 10]^3*
         ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]]))])/32, 
   wm[Infinity] - wp[Infinity]/2] + Tensor[log[(u[1]*u[2])/(v[1]*v[2])], 
   log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   -1/64*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]]/64 - 
    (3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/64 + 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/16 - 
    (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/64 - 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])]/64 + 
    (3*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])])/64 - 
    alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/16 + 
    (3*alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])])/64 + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/64 - eL[4]/16 - eL[5]/8 - 
    eL[6]/8 - eL[8]/16 - eL[9]/16 + eL[10]/4 - eL[11]/16 + (3*eL[12])/16 + 
    log[(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
        ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^4*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]^5*
        ab[1, 5, 6, 10]^6*ab[1, 7, 8, 10]^5*ab[2, 3, 4, 5]^5*
        ab[2, 3, 9, 10]^21*ab[4, 5, 7, 8]^9*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, 7, 8]^9*
        ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])/
       (ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*
        ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^4*ab[1, 4, 5, 10]^10*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 5, 6]^15*ab[2, 3, 7, 8]^16*ab[4, 5, 9, 10]^10*
        ab[5, 6, 9, 10]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, 9, 10]^7)]/64, wp[Infinity]] - 
  Tensor[log[(u[1]*u[2])/(v[1]*v[2])], 
   log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   (alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
       (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
       (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] - 
     2*alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
          (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
         zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
           ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
           ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
        ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]^4*ab[1, 2, 3, 10]^2*
        ab[1, 5, 6, 10]^2*ab[2, 3, 5, 6]*ab[4, 5, 7, 8]^6*ab[7, 8, 9, 10]^3*
        ab[9, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]])/
       (ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]^4*
        ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 7, 8, 10]^6*
        ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*
        ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]])])/32, 
   -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]] + 
  Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[u[1]*u[2]*v[1]*v[2]], 
   (-alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 6, 7, 8]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[7, 8, 9, 10]^2))])/32, -1/2*wp[Infinity] + 
    wp[-1 + zz[1, 3, 5, 8]]] + Tensor[log[(u[1]*u[2])/(v[1]*v[2])], 
   log[u[1]*u[2]*v[1]*v[2]], 
   (3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/64 - 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/16 + 
    (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/64 + 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])]/16 - 
    (3*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])])/64 + 
    alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/16 - 
    (3*alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])])/64 - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/16 + eL[4]/16 + eL[5]/8 + 
    eL[8]/16 + eL[9]/16 + 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[10, cap1[{2, 3}, {5, 6}, 
          {7, 8}]]*ab[1, 2, 3, 10]^2*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 4, 5]^2*ab[4, 5, 9, 10]^4*
        ab[5, 6, 7, 8]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, 9, 10]^2)/
       (ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[10, cap1[{2, 3}, {4, 5}, 
          {7, 8}]]*ab[1, 4, 5, 10]^4*ab[2, 3, 7, 8]^4*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 9, 10]^4*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]])]/64, wp[Infinity]] + 
  Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[u[1]*u[2]*v[1]*v[2]], 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
       ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
        cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
       ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]])], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/16 + 
  Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[u[1]*u[2]*v[1]*v[2]], 
   (alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     2*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] + 
     2*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
          (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
         zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
           ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] - 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] - 
     2*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
         ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 4, 5, 10]^2*
         ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])/
        (ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, 
           {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 6, 9, 10]^2))])/32, wm[Infinity] - wp[Infinity]/2] - 
  Tensor[log[(u[1]*u[2])/(v[1]*v[2])], log[u[1]*u[2]*v[1]*v[2]], 
   (-alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
        (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] - 
     alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
       (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
     2*alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
          (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
         zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
           ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
           ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     log[(ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[2, 3, 4, 5]^2*
        ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]])/
       (ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*ab[1, 2, 3, 10]^2*
        ab[9, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]])])/32, 
   -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]] - 
  Tensor[log[(u[1]*u[2]*u[4])/(u[3]*v[1]*v[2])], log[u[5]], 
   (3*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
     3*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
       (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
       (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] - 
     2*alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
          (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
         zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
           ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
           ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*ab[1, 2, 3, 10]^2*
        ab[1, 7, 8, 10]^6*ab[2, 3, 5, 6]^3*ab[4, 5, 9, 10]^6*ab[5, 6, 7, 8]^3*
        ab[9, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]])/
       (ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 5, 6, 10]^6*
        ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^3*ab[4, 5, 7, 8]^6*
        ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
        ab[7, 8, 9, 10]^3)])/8, -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]] - 
  Tensor[log[(u[1]*u[2]*u[4])/(u[3]*v[1]*v[2])], 
   log[(u[1]*u[2])/(v[1]*v[2])], 
   (-alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
        (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] - 
     alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
       (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
     log[(ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]^2*
        ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]^2*ab[1, 2, 3, 10]^2*
        ab[2, 3, 4, 5]^2*ab[5, 6, 9, 10]^2)/
       (ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*ab[10, cap1[{8, 7}, {6, 5}, 
          {3, 2}]]*ab[1, 5, 6, 10]^2*ab[4, 5, 9, 10]^2*
        ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
        ab[9, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]])])/8, 
   -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]] - 
  Tensor[log[(u[1]*u[2]*u[4])/(u[3]*v[1]*v[2])], 
   log[(u[1]*u[2]*u[4])/(u[3]*v[1]*v[2])], 
   (alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
       (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
       (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
     log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
        ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*
        ab[7, 8, cap2[{6, 5, 4}, {1, 10, 9}]]^4*ab[1, 5, 6, 10]^4*
        ab[4, 5, 9, 10]^4*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]]*ab[5, 7, 8, 10]^4*
        ab[9, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]])/
       (ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]^4*
        ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]^4*ab[1, 2, 3, 10]^2*
        ab[1, 4, 5, 10]^4*ab[2, 3, 4, 5]^2*ab[5, 6, 7, 8]^2*ab[5, 6, 9, 10]^2*
        ab[7, 8, 9, 10]^2)])/8, -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]] - 
  Tensor[log[(u[1]*u[2]*u[4])/(u[3]*v[1]*v[2])], 
   log[(u[2]*v[1])/(u[1]*v[2])], 
   (-alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] - 
     alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
       (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] - 
     alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
       (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
     log[(ab[1, 2, 3, 10]^2*ab[1, 7, 8, 10]^2*ab[2, 3, 4, 5]^2*ab[2, 3, 5, 6]*
        ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[5, 6, 7, 8]*ab[5, 6, 9, 10]^4*
        ab[7, 8, 9, 10])/(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
        ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 5, 6, 10]^2*
        ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]]*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
         cap[{8, 7}, {6, 5, 4}]])])/16, -1/2*wp[Infinity] + 
    wp[-zz[3, 6, 8, 10]]] - Tensor[log[(u[1]*u[2]*u[4])/(u[3]*v[1]*v[2])], 
   log[(u[2]*v[2])/(u[1]*v[1])], 
   (-2*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     2*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] - 
     alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
       (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] - 
     alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
       (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
     2*alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
          (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
         zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
           ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
           ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     log[(ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]^4*
        ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 7, 8, 10]^4*
        ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^2*ab[5, 6, 7, 8]^2*
        ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]])/
       (ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
        ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]^4*ab[1, 2, 3, 10]^2*
        ab[2, 3, 5, 6]^2*ab[4, 5, 7, 8]^4*ab[7, 8, 9, 10]^2*
        ab[9, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]])])/16, 
   -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]] - 
  Tensor[log[(u[1]*u[2]*u[4])/(u[3]*v[1]*v[2])], 
   log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   (alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[(ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8])/
       (ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10])])/
    16, -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]] + 
  Tensor[log[(u[1]*v[1])/(u[2]*v[2])], log[u[3]/u[4]], 
   (-2*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
     2*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
         ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 7, 8, 10]^2*
         ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^4*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, 7, 8]^2)/
        (ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*ab[1, 2, 3, 10]^2*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[2, 3, 5, 6]^4*ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10]^2))])/16, 
   -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] + 
  Tensor[log[(u[1]*v[1])/(u[2]*v[2])], log[u[3]/u[4]], 
   alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])]/16 - 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]]/16 + 
    (3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/32 - 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/8 + 
    (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/32 + 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])]/16 - 
    (3*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])])/32 + 
    alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/8 - 
    (3*alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])])/32 - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/16 + eL[4]/8 + eL[5]/4 + eL[6]/4 + 
    eL[8]/8 + eL[9]/8 - eL[10]/2 + eL[11]/4 - eL[12]/4 + 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*
        ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^4*ab[1, 4, 5, 10]^8*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 5, 6]^10*ab[2, 3, 7, 8]^12*ab[4, 5, 9, 10]^4*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10]^8)/(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
        ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^4*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]^4*
        ab[1, 7, 8, 10]^10*ab[2, 3, 4, 5]^4*ab[2, 3, 9, 10]^14*
        ab[4, 5, 7, 8]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, 7, 8]^8*
        ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])]/32, 
   wp[Infinity]] + Tensor[log[(u[1]*v[1])/(u[2]*v[2])], log[u[3]/u[4]], 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
       ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
        cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
       ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]])], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/8 + 
  Tensor[log[(u[1]*v[1])/(u[2]*v[2])], log[u[3]/u[4]], 
   (2*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
     2*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] - 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] + 
     2*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
          (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
         zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
           ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] - 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
     log[-((ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
         ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*ab[10, cap1[{2, 3}, {5, 6}, 
           {7, 8}]]*ab[1, 7, 8, 10]^2*ab[4, 5, 7, 8]^2*ab[5, 6, 7, 8]^2*
         ab[5, 6, 9, 10]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, 9, 10]^2*
         ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])/
        (ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^4*ab[10, cap1[{2, 3}, {4, 5}, 
           {7, 8}]]*ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^4*ab[1, 2, 3, 10]^2*
         ab[1, 4, 5, 10]^2*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
          cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 4, 5]^2*ab[2, 3, 5, 6]^2*
         ab[2, 3, 9, 10]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]))])/16, wm[Infinity] - wp[Infinity]/2] - 
  Tensor[log[(u[1]*v[1])/(u[2]*v[2])], log[u[4]/u[3]], 
   (2*alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] + 
     2*alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
           (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
         zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
            ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
            ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
     alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
       (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
     alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
       (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] - 
     2*alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
     log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
         ab[10, cap1[{3, 2}, {1, 9}, {5, 4}]]^4*ab[1, 2, 3, 10]^2*
         ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
         ab[2, 3, 5, 6]^4*ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10]^2)/
        (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]^4*ab[10, cap1[{3, 2}, {8, 7}, 
           {5, 4}]]*ab[1, 7, 8, 10]^2*ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^4*
         ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
         ab[5, 6, 7, 8]^2))])/16, -1/2*wp[Infinity] + 
    wp[-1 + zzb[1, 3, 5, 8]]] + Tensor[log[(u[1]*v[1])/(u[2]*v[2])], 
   log[(u[1]*u[2])/(v[1]*v[2])], 
   (4*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
     4*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*ab[1, 5, 6, 10]^4*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[4, 5, 7, 8]^4*ab[7, 8, 9, 10]^2)/
        (ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*ab[10, cap1[{2, 3}, {4, 5}, 
           {7, 8}]]*ab[1, 7, 8, 10]^4*ab[4, 5, 9, 10]^4*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 6, 7, 8]^2))])/32, -1/2*wp[Infinity] + 
    wp[-1 + zz[1, 3, 5, 8]]] + Tensor[log[(u[1]*v[1])/(u[2]*v[2])], 
   log[(u[1]*u[2])/(v[1]*v[2])], 
   (-4*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
     4*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] - 
     2*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
     2*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
          (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
         zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
           ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
     2*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^4*ab[10, cap1[{2, 3}, {4, 5}, 
           {7, 8}]]*ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^4*ab[1, 2, 3, 10]^4*
         ab[1, 5, 6, 10]^4*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
          cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 4, 5]^4*ab[4, 5, 9, 10]^4*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])/
        (ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
         ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*ab[10, cap1[{2, 3}, {5, 6}, 
           {7, 8}]]*ab[1, 4, 5, 10]^2*ab[1, 7, 8, 10]^4*ab[4, 5, 7, 8]^4*
         ab[5, 6, 9, 10]^6*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
          cap[{9, 10}, {4, 5, 6}]]))])/32, wm[Infinity] - wp[Infinity]/2] + 
  Tensor[log[(u[1]*v[1])/(u[2]*v[2])], log[(u[1]*u[2])/(v[1]*v[2])], 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
       ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
       ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
        cap[{9, 10}, {4, 5, 6}]])], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/16 + 
  Tensor[log[(u[1]*v[1])/(u[2]*v[2])], log[(u[1]*u[2])/(v[1]*v[2])], 
   -1/16*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]]/16 - 
    (3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/64 + 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/16 - 
    (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/64 - 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])]/16 + 
    (3*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])])/64 - 
    alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/16 + 
    (3*alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])])/64 + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/16 - eL[4]/16 - eL[5]/8 - 
    eL[6]/8 - eL[8]/16 - eL[9]/16 + eL[10]/4 - eL[11]/4 + 
    log[(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
        ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^4*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]^2*
        ab[1, 7, 8, 10]^20*ab[2, 3, 4, 5]^2*ab[4, 5, 9, 10]^8*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 7, 8]^6*ab[5, 6, 9, 10]^4*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*
        ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^4*ab[1, 4, 5, 10]^4*
        ab[1, 5, 6, 10]^12*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 7, 8]^4*ab[4, 5, 7, 8]^12*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10]^10)]/64, wp[Infinity]] + 
  Tensor[log[(u[1]*v[1])/(u[2]*v[2])], log[(u[1]*v[1])/(u[2]*v[2])], 
   (alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]^6*
         ab[1, 5, 6, 10]^4*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
          cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 4, 5]^6*ab[4, 5, 9, 10]^4*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 6, 9, 10]^4)/(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
         ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*
         ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^4*ab[1, 4, 5, 10]^2*
         ab[2, 3, 5, 10]^4*ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2))])/32, 
   -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] - 
  Tensor[log[(u[1]*v[1])/(u[2]*v[2])], log[(u[1]*v[1])/(u[2]*v[2])], 
   (alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
       (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
     alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
       (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
     log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
         ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 2, 3, 10]^6*
         ab[1, 5, 6, 10]^4*ab[1, 10, cap[{3, 2}, {6, 5, 4}], 
          cap[{8, 7}, {6, 5, 4}]]*ab[2, 3, 4, 5]^6*ab[4, 5, 9, 10]^4*
         ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
         ab[5, 6, 9, 10]^4)/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]^4*
         ab[10, cap1[{3, 2}, {1, 9}, {5, 4}]]^4*
         ab[2, 3, cap2[{1, 10, 9}, {6, 5, 4}]]^4*ab[1, 4, 5, 10]^2*
         ab[2, 3, 5, 10]^4*ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2))])/32, 
   -1/2*wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] + 
  Tensor[log[(u[1]*v[1])/(u[2]*v[2])], log[(u[1]*v[1])/(u[2]*v[2])], 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
       ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*
       ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^2*
       ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
       ab[2, 3, 5, 10]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
       ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
       ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^2*
       ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
       ab[5, 7, 8, 10]^2*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
        cap[{9, 10}, {4, 5, 6}]])], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/16 + 
  Tensor[log[(u[1]*v[1])/(u[2]*v[2])], log[(u[1]*v[1])/(u[2]*v[2])], 
   (-alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^4*
         ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*ab[10, cap1[{2, 3}, {5, 6}, 
           {7, 8}]]*ab[1, 5, 6, 10]^4*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
          cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 4, 5]^2*
         ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[7, 8, 9, 10]^2)/(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
         ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[10, cap1[{2, 3}, {4, 5}, 
           {7, 8}]]*ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^4*ab[1, 2, 3, 10]^2*
         ab[4, 5, 9, 10]^4*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, 7, 8]^2*
         ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]]))])/32, 
   wm[Infinity] - wp[Infinity]/2] + Tensor[log[(u[1]*v[1])/(u[2]*v[2])], 
   log[(u[1]*v[1])/(u[2]*v[2])], 
   (-3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/64 + 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/32 - 
    (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/64 - 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])]/32 + 
    (3*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])])/64 - 
    alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/32 + 
    (3*alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])])/64 + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/32 + eL[1]/8 + eL[2]/8 - eL[3]/8 - 
    eL[4]/16 - eL[5]/8 + eL[6]/8 - eL[8]/16 - eL[9]/16 + eL[10]/8 + 
    eL[12]/8 + log[(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
        ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^4*
        ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*
        ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^4*
        ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^4*
        ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^4*ab[1, 4, 5, 10]^2*
        ab[2, 3, 5, 10]^4*ab[2, 3, 9, 10]^8*ab[4, 5, 7, 8]^8*
        ab[5, 6, 9, 10]^6*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[5, 7, 8, 10]^4*
        ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])/
       (ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, 
          {7, 8}]]*ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]^8*ab[1, 5, 6, 10]^12*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 4, 5]^12*ab[2, 3, 7, 8]^4*ab[4, 5, 9, 10]^16*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 7, 8]^8*ab[7, 8, 9, 10]^12)]/64, wp[Infinity]] - 
  Tensor[log[(u[1]*v[1])/(u[2]*v[2])], log[(u[2]*v[1])/(u[1]*v[2])], 
   (-2*alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
           (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
         zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
            ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
            ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
     alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
       (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
     alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
       (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
     log[-((ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*
         ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
         ab[5, 6, 7, 8]^2)/(ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
         ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
         ab[7, 8, 9, 10]^2))])/32, -1/2*wp[Infinity] + 
    wp[-1 + zzb[1, 3, 5, 8]]] + Tensor[log[(u[1]*v[1])/(u[2]*v[2])], 
   log[(u[1]*v[2])/(u[2]*v[1])], 
   (alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[1, 10, 
          cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*ab[7, 8, 9, 10]^2)/
        (ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[4, 5, 
          cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 6, 7, 8]^2))])/32, -1/2*wp[Infinity] + 
    wp[-1 + zz[1, 3, 5, 8]]] + Tensor[log[(u[1]*v[1])/(u[2]*v[2])], 
   log[(u[1]*v[2])/(u[2]*v[1])], 
   (-alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] - 
     2*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
     2*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
          (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
         zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
           ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
     2*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 10, 
          cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 6, 9, 10]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
         ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 4, 5, 10]^2*
         ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]]))])/32, 
   wm[Infinity] - wp[Infinity]/2] + 
  Tensor[log[(u[1]*v[1])/(u[2]*v[2])], log[(u[1]*v[2])/(u[2]*v[1])], 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
       ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
       ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
        cap[{9, 10}, {4, 5, 6}]])], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/16 + 
  Tensor[log[(u[1]*v[1])/(u[2]*v[2])], log[(u[1]*v[2])/(u[2]*v[1])], 
   (-3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/64 + 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/16 - 
    (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/64 - 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])]/16 + 
    (3*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])])/64 - 
    alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/16 + 
    (3*alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])])/64 + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/16 - eL[4]/16 - eL[5]/8 - 
    eL[8]/16 - eL[9]/16 + 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[10, cap1[{2, 3}, {4, 5}, 
          {7, 8}]]*ab[1, 4, 5, 10]^4*ab[2, 3, 7, 8]^4*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 9, 10]^4*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 2, 3, 10]^2*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 4, 5]^2*ab[4, 5, 9, 10]^4*ab[5, 6, 7, 8]^2*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10]^2)]/64, wp[Infinity]] + 
  Tensor[log[(u[1]*v[1])/(u[2]*v[2])], 
   log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   (alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]^2*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[2, 3, 4, 5]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, 9, 10]^4)/
        (ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^4*ab[1, 4, 5, 10]^2*
         ab[2, 3, 5, 10]^4*ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2))])/32, 
   -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] - 
  Tensor[log[(u[1]*v[1])/(u[2]*v[2])], 
   log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   (alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
       (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
     alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
       (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
     log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
         ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 2, 3, 10]^2*
         ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
         ab[2, 3, 4, 5]^2*ab[4, 5, cap[{3, 2}, {1, 10, 9}], 
          cap[{8, 7}, {1, 10, 9}]]*ab[5, 6, 9, 10]^4)/
        (ab[2, 3, cap2[{1, 10, 9}, {6, 5, 4}]]^4*ab[1, 4, 5, 10]^2*
         ab[2, 3, 5, 10]^4*ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2))])/32, 
   -1/2*wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] + 
  Tensor[log[(u[1]*v[1])/(u[2]*v[2])], 
   log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   (-3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/64 + 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/32 - 
    (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/64 + 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])]/32 - 
    (3*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])])/64 + 
    alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/32 - 
    (3*alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])])/64 - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/32 + eL[1]/8 - eL[2]/8 + eL[3]/8 - 
    eL[4]/16 + eL[5]/8 - eL[8]/16 + eL[9]/16 - eL[10]/8 - eL[12]/8 + 
    log[(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]^8*
        ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^4*ab[1, 4, 5, 10]^2*
        ab[1, 5, 9, 10]^8*ab[2, 3, 4, 5]^8*ab[2, 3, 5, 10]^4*ab[2, 3, 7, 8]^4*
        ab[4, 5, 6, 10]^8*ab[4, 5, 9, 10]^4*ab[5, 6, 7, 8]^4*
        ab[7, 8, 9, 10]^16)/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, 
          {7, 8}]]*ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^8*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*
        ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^4*ab[1, 2, 3, 10]^4*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 9, 10]^8*ab[4, 5, 7, 8]^8*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, 9, 10]^14*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 7, 8, 10]^4*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]])]/64, wp[Infinity]] + 
  Tensor[log[(u[1]*v[1])/(u[2]*v[2])], 
    log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
    log[(ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
       ab[2, 3, 5, 10]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[5, 7, 8, 10]^2*
       ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])/
      (ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[5, cap1[{2, 3}, {7, 8}, 
         {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
       ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*
       ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^2*
       ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^2)], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/16 + 
  Tensor[log[(u[1]*v[1])/(u[2]*v[2])], 
   log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   (-alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] - 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
         ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[1, 2, 3, 10]^2*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[7, 8, 9, 10]^2*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
          cap[{9, 10}, {4, 5, 6}]])/(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
         ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[2, 3, 4, 5]^2*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 6, 7, 8]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]))])/32, wm[Infinity] - wp[Infinity]/2] - 
  Tensor[log[(u[1]*v[1])/(u[2]*v[2])], log[(v[1]*v[2])/(u[1]*u[2])], 
   (-4*alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] - 
     2*alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
           (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
         zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
            ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
            ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
     alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
       (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
     alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
       (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
     4*alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
     log[-((ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]^4*
         ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 7, 8, 10]^4*
         ab[4, 5, 9, 10]^4*ab[4, 5, cap[{3, 2}, {1, 10, 9}], 
          cap[{8, 7}, {1, 10, 9}]]*ab[5, 6, 7, 8]^2)/
        (ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
         ab[10, cap1[{3, 2}, {1, 9}, {5, 4}]]^4*ab[1, 5, 6, 10]^4*
         ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
         ab[4, 5, 7, 8]^4*ab[7, 8, 9, 10]^2))])/32, 
   -1/2*wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] - 
  Tensor[log[(u[2]*v[1])/(u[1]*v[2])], log[u[4]/u[3]], 
   (-alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] - 
     alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
       (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
     alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
       (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] - 
     alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
     log[-((ab[1, 2, 3, 10]*ab[1, 4, 5, 10]^4*ab[1, 7, 8, 10]*ab[2, 3, 4, 5]*
         ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]*ab[5, 6, 7, 8]^2*
         ab[7, 8, 9, 10]^2)/(ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
         ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 5, 6, 10]^2*
         ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
         ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[4, 5, cap[{3, 2}, {1, 10, 9}], 
          cap[{8, 7}, {1, 10, 9}]]))])/16, -1/2*wp[Infinity] + 
    wp[-1 + zzb[1, 3, 5, 8]]] - Tensor[log[(u[2]*v[1])/(u[1]*v[2])], 
   log[u[5]], (3*alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] + 
     2*alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
           (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
         zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
            ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
            ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
     alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
       (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
     alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
       (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] - 
     3*alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
     log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*ab[1, 5, 6, 10]^6*
         ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
         ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]^6*ab[4, 5, 7, 8]^3*
         ab[7, 8, 9, 10]^2)/(ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*
         ab[1, 2, 3, 10]^3*ab[1, 7, 8, 10]^3*ab[2, 3, 5, 6]^6*
         ab[4, 5, 9, 10]^6*ab[4, 5, cap[{3, 2}, {1, 10, 9}], 
          cap[{8, 7}, {1, 10, 9}]]*ab[5, 6, 7, 8]^2))])/16, 
   -1/2*wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] - 
  Tensor[log[(u[2]*v[1])/(u[1]*v[2])], log[u[5]], 
   (-3*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     3*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] - 
     alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
       (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] - 
     alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
       (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
     2*alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
          (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
         zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
           ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
           ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     log[(ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 5, 6, 10]^6*
        ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^3*ab[4, 5, 7, 8]^6*
        ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
        ab[7, 8, 9, 10]^3)/(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
        ab[1, 2, 3, 10]^2*ab[1, 7, 8, 10]^6*ab[2, 3, 5, 6]^3*
        ab[4, 5, 9, 10]^6*ab[5, 6, 7, 8]^3*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
         cap[{8, 7}, {6, 5, 4}]])])/16, -1/2*wp[Infinity] + 
    wp[-zz[3, 6, 8, 10]]] - Tensor[log[(u[2]*v[1])/(u[1]*v[2])], 
   log[(u[1]*u[2])/(v[1]*v[2])], 
   (alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
       (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
       (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
     log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
        ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 5, 6, 10]^2*
        ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]]*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
         cap[{8, 7}, {6, 5, 4}]])/(ab[1, 2, 3, 10]^2*ab[1, 7, 8, 10]^2*
        ab[2, 3, 4, 5]^2*ab[2, 3, 5, 6]*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*
        ab[5, 6, 7, 8]*ab[5, 6, 9, 10]^4*ab[7, 8, 9, 10])])/32, 
   -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]] - 
  Tensor[log[(u[2]*v[1])/(u[1]*v[2])], 
   log[(u[1]*u[2]*u[4])/(u[3]*v[1]*v[2])], 
   (-alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] - 
     alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
       (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] - 
     alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
       (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
     log[(ab[1, 2, 3, 10]^2*ab[1, 7, 8, 10]^2*ab[2, 3, 4, 5]^2*ab[2, 3, 5, 6]*
        ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[5, 6, 7, 8]*ab[5, 6, 9, 10]^4*
        ab[7, 8, 9, 10])/(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
        ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 5, 6, 10]^2*
        ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]]*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
         cap[{8, 7}, {6, 5, 4}]])])/16, -1/2*wp[Infinity] + 
    wp[-zz[3, 6, 8, 10]]] - Tensor[log[(u[2]*v[1])/(u[1]*v[2])], 
   log[(u[1]*v[1])/(u[2]*v[2])], 
   (-2*alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
           (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
         zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
            ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
            ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
     alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
       (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
     alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
       (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
     log[-((ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*
         ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
         ab[5, 6, 7, 8]^2)/(ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
         ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
         ab[7, 8, 9, 10]^2))])/32, -1/2*wp[Infinity] + 
    wp[-1 + zzb[1, 3, 5, 8]]] - Tensor[log[(u[2]*v[1])/(u[1]*v[2])], 
   log[(u[2]*v[1])/(u[1]*v[2])], 
   (-alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] - 
     alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
     log[(ab[1, 4, 5, 10]^2*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]^2*
        ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8])/(ab[1, 2, 3, 10]*ab[1, 5, 6, 10]^2*
        ab[2, 3, 4, 5]*ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2)])/16, 
   -1/2*wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] - 
  Tensor[log[(u[2]*v[1])/(u[1]*v[2])], log[(u[2]*v[1])/(u[1]*v[2])], 
   (-alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[(ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*
        ab[5, 6, 9, 10]^2)/(ab[1, 5, 6, 10]^2*ab[2, 3, 7, 8]^2*
        ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]*ab[7, 8, 9, 10])])/16, 
   -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]] - 
  Tensor[log[(u[2]*v[1])/(u[1]*v[2])], log[(u[2]*v[2])/(u[1]*v[1])], 
   (alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
       (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
       (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] - 
     2*alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
          (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
         zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
           ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
           ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*ab[1, 2, 3, 10]^2*
        ab[9, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]])/
       (ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[2, 3, 4, 5]^2*
        ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]])])/32, 
   -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]] - 
  Tensor[log[(u[2]*v[1])/(u[1]*v[2])], 
   log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   (alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] - 
     alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
     log[(ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8])/
       (ab[1, 2, 3, 10]*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]^2*ab[4, 5, 9, 10]^2)])/
    16, -1/2*wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] - 
  Tensor[log[(u[2]*v[1])/(u[1]*v[2])], 
   log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   (-alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[(ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10])/
       (ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8])])/
    16, -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]] - 
  Tensor[log[(u[2]*v[1])/(u[1]*v[2])], log[(v[1]*v[2])/(u[1]*u[2])], 
   (alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] + 
     alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
       (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
     alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
       (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
     alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
     log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
         ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 5, 6, 10]^2*
         ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
         ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[4, 5, cap[{3, 2}, {1, 10, 9}], 
          cap[{8, 7}, {1, 10, 9}]])/(ab[1, 2, 3, 10]*ab[1, 4, 5, 10]^4*
         ab[1, 7, 8, 10]*ab[2, 3, 4, 5]*ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*
         ab[4, 5, 7, 8]*ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2))])/32, 
   -1/2*wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] - 
  Tensor[log[(u[2]*v[1])/(u[1]*v[2])], log[u[1]*u[2]*v[1]*v[2]], 
   (alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] - 
     alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
     log[(ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8])/
       (ab[1, 2, 3, 10]*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]^2*ab[4, 5, 9, 10]^2)])/
    32, -1/2*wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] - 
  Tensor[log[(u[2]*v[1])/(u[1]*v[2])], log[u[1]*u[2]*v[1]*v[2]], 
   (-alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[(ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10])/
       (ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8])])/
    32, -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]] + 
  (Tensor[log[u[2]], log[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])], 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
      alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])], 
     wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] - wp[Infinity]/2] + Tensor[log[v[2]], 
     log[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]], 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
      alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])], 
     wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] - wp[Infinity]/2])/2 + 
  (Tensor[log[u[2]], log[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])], 
     (-alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
              ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
          (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
              ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
       alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
             ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
         (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
             ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
       log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[1, 2, 3, 10]^2*
          ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])/
         (ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[2, 3, 4, 5]^2*
          ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])])/2, 
     wm[Infinity] - wp[Infinity]/2] + Tensor[log[v[2]], 
     log[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]], 
     (-alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
              ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
          (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
              ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
       alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
             ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
         (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
             ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
       log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[1, 2, 3, 10]^2*
          ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])/
         (ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[2, 3, 4, 5]^2*
          ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])])/2, 
     wm[Infinity] - wp[Infinity]/2])/2 + 
  (Tensor[log[u[2]], log[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])], 
     -1/4*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
         (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
      alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
             ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
         (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
             ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])]/4 + eL[9] + 
      log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[1, 2, 3, 10]^6*
          ab[4, 5, 9, 10]^4*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
           cap[{9, 10}, {4, 5, 6}]])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*
          ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[2, 3, 4, 5]^2*
          ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])]/4, 
     wp[Infinity]] + Tensor[log[v[2]], log[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]], 
     -1/4*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
         (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
      alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
             ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
         (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
             ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])]/4 + eL[9] + 
      log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[1, 2, 3, 10]^6*
          ab[4, 5, 9, 10]^4*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
           cap[{9, 10}, {4, 5, 6}]])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*
          ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[2, 3, 4, 5]^2*
          ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])]/4, 
     wp[Infinity]])/2 + 
  (Tensor[log[u[2]], log[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])], 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
         (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])]/2 + 
      alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
             ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
         (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
             ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])]/2 - 
      alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
          (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
         zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
           ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
           ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] + 
      log[-((ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[2, 3, 4, 5]^2*
           ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])/
          (ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*ab[1, 2, 3, 10]^2*
           ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]))]/2, 
     -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] + 
    Tensor[log[v[2]], log[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]], 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
         (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])]/2 + 
      alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
             ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
         (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
             ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])]/2 - 
      alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
          (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
         zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
           ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
           ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] + 
      log[-((ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[2, 3, 4, 5]^2*
           ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])/
          (ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*ab[1, 2, 3, 10]^2*
           ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]))]/2, 
     -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]])/2 + 
  (-Tensor[log[u[2]], log[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])], 
      alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
          (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
             ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])]/2 + 
       alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
             ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
          (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
             ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])]/2 - 
       alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
           (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
          zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
            ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
            ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
       log[-((ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*ab[1, 2, 3, 10]^2*
            ab[9, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]])/
           (ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[2, 3, 4, 5]^2*
            ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]))]/2, 
      -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]] - 
    Tensor[log[v[2]], log[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]], 
     alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
         (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])]/2 + 
      alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
         (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])]/2 - 
      alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
          (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
         zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
           ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
           ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
      log[-((ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*ab[1, 2, 3, 10]^2*
           ab[9, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]])/
          (ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[2, 3, 4, 5]^2*
           ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]))]/2, 
     -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]])/2 + 
  Tensor[log[(u[3]*v[2])/u[1]], log[1 - (u[3]*v[2])/u[1]], 
    -alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
          (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
         zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
           ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
           ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] + 
     log[-((ab[7, 8, cap2[{9, 10, 1}, {4, 5, 6}]]^2*ab[2, 3, 4, 5]^2*
         ab[5, 6, 9, 10]*ab[5, 7, 8, 10]^2)/
        (ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*ab[1, 4, 5, 10]^2*
         ab[5, 6, 7, 8]*ab[7, 8, 9, 10]*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
          cap[{7, 8}, {4, 5, 6}]]))], -1/2*wp[Infinity] + 
     wp[-zzb[3, 6, 8, 10]]]/2 - Tensor[log[(u[3]*v[2])/u[1]], 
    log[1 - (u[3]*v[2])/u[1]], 
    alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
         (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
        zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
          ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
          ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] + 
     log[-((ab[7, 8, cap2[{6, 5, 4}, {1, 10, 9}]]^2*ab[2, 3, 4, 5]^2*
         ab[5, 6, 9, 10]*ab[5, 7, 8, 10]^2)/
        (ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*ab[1, 4, 5, 10]^2*
         ab[5, 6, 7, 8]*ab[7, 8, 9, 10]*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
          cap[{8, 7}, {6, 5, 4}]]))], -1/2*wp[Infinity] + 
     wp[-zz[3, 6, 8, 10]]]/2 + 
  (Tensor[log[v[1]/u[4]], log[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
     alog[(1 - zz[1, 3, 6, 8])/(1 - zzb[1, 3, 6, 8])] - 
      alog[(1 - zz[1, 3, 6, 8] - zz[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10] - 
         zzb[1, 3, 6, 8])] - alog[(-zz[1, 3, 6, 8] + zzb[1, 3, 5, 8])/
        (zzb[1, 3, 5, 8] - zzb[1, 3, 6, 8])], wm[Infinity] - 
      wp[Infinity]/2] + Tensor[log[u[3]*u[5]*v[2]], 
     log[(1 - zz[1, 3, 6, 8])/(1 - zzb[1, 3, 6, 8])], 
     alog[(1 - zz[1, 3, 6, 8])/(1 - zzb[1, 3, 6, 8])] - 
      alog[(1 - zz[1, 3, 6, 8] - zz[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10] - 
         zzb[1, 3, 6, 8])] - alog[(-zz[1, 3, 6, 8] + zzb[1, 3, 5, 8])/
        (zzb[1, 3, 5, 8] - zzb[1, 3, 6, 8])], wm[Infinity] - wp[Infinity]/2])/
   2 + (-Tensor[log[v[1]/u[4]], log[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
      alog[(1 - zz[1, 3, 6, 8])/(1 - zzb[1, 3, 6, 8])] - 
       alog[(1 - zz[1, 3, 6, 8] - zz[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10] - 
          zzb[1, 3, 6, 8])] - alog[zz[1, 3, 6, 8]/zzb[1, 3, 6, 8]], 
      -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]] - Tensor[log[u[3]*u[5]*v[2]], 
     log[(1 - zz[1, 3, 6, 8])/(1 - zzb[1, 3, 6, 8])], 
     alog[(1 - zz[1, 3, 6, 8])/(1 - zzb[1, 3, 6, 8])] - 
      alog[(1 - zz[1, 3, 6, 8] - zz[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10] - 
         zzb[1, 3, 6, 8])] - alog[zz[1, 3, 6, 8]/zzb[1, 3, 6, 8]], 
     -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]])/2 + 
  (-Tensor[log[v[1]/u[4]], log[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
      alog[(1 - zz[1, 3, 6, 8])/(1 - zzb[1, 3, 6, 8])] - 
       alog[(-zz[1, 3, 6, 8] + zzb[1, 3, 5, 8])/(zzb[1, 3, 5, 8] - 
          zzb[1, 3, 6, 8])] - alog[zz[1, 3, 6, 8]/zzb[1, 3, 6, 8]], 
      -1/2*wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] - 
    Tensor[log[u[3]*u[5]*v[2]], log[(1 - zz[1, 3, 6, 8])/
       (1 - zzb[1, 3, 6, 8])], 
     alog[(1 - zz[1, 3, 6, 8])/(1 - zzb[1, 3, 6, 8])] - 
      alog[(-zz[1, 3, 6, 8] + zzb[1, 3, 5, 8])/(zzb[1, 3, 5, 8] - 
         zzb[1, 3, 6, 8])] - alog[zz[1, 3, 6, 8]/zzb[1, 3, 6, 8]], 
     -1/2*wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]])/2 + 
  (Tensor[log[v[1]/u[4]], log[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 6, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 6, 8])] - 
      alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 6, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 6, 8])], 
     wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] - wp[Infinity]/2] + Tensor[log[u[3]*u[5]*v[2]], 
     log[(1 - zz[1, 3, 6, 8])/(1 - zzb[1, 3, 6, 8])], 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 6, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 6, 8])] - 
      alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 6, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 6, 8])], 
     wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] - wp[Infinity]/2])/2 + 
  (Tensor[log[v[1]/u[4]], log[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
     alog[(1 - zz[1, 3, 6, 8])/(1 - zzb[1, 3, 6, 8])] - 
      alog[zz[1, 3, 6, 8]/zzb[1, 3, 6, 8]] - 
      alog[(-zz[1, 3, 5, 8] + zz[1, 3, 6, 8])/(-zz[1, 3, 5, 8] + 
         zzb[1, 3, 6, 8])], -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] + 
    Tensor[log[u[3]*u[5]*v[2]], log[(1 - zz[1, 3, 6, 8])/
       (1 - zzb[1, 3, 6, 8])], 
     alog[(1 - zz[1, 3, 6, 8])/(1 - zzb[1, 3, 6, 8])] - 
      alog[zz[1, 3, 6, 8]/zzb[1, 3, 6, 8]] - 
      alog[(-zz[1, 3, 5, 8] + zz[1, 3, 6, 8])/(-zz[1, 3, 5, 8] + 
         zzb[1, 3, 6, 8])], -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]])/2 + 
  (Tensor[log[v[1]/u[4]], log[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
     alog[(1 - zz[1, 3, 6, 8])/(1 - zzb[1, 3, 6, 8])] - 
      alog[zz[1, 3, 6, 8]/zzb[1, 3, 6, 8]] - 
      alog[(-1 + zz[1, 3, 6, 8] + zzb[3, 6, 8, 10])/(-1 + zzb[1, 3, 6, 8] + 
         zzb[3, 6, 8, 10])], -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] + 
    Tensor[log[u[3]*u[5]*v[2]], log[(1 - zz[1, 3, 6, 8])/
       (1 - zzb[1, 3, 6, 8])], 
     alog[(1 - zz[1, 3, 6, 8])/(1 - zzb[1, 3, 6, 8])] - 
      alog[zz[1, 3, 6, 8]/zzb[1, 3, 6, 8]] - 
      alog[(-1 + zz[1, 3, 6, 8] + zzb[3, 6, 8, 10])/(-1 + zzb[1, 3, 6, 8] + 
         zzb[3, 6, 8, 10])], -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]])/2 + 
  (Tensor[log[v[1]/u[4]], log[zzb[1, 3, 6, 8]/zz[1, 3, 6, 8]], 
     -1/2*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
         (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
      alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
           (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
          zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
            ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
            ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/2 - 
      alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
         (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])]/2 - 
      alog[(1 - zz[1, 3, 6, 8])/(1 - zzb[1, 3, 6, 8])] - 
      alog[(1 - zz[1, 3, 6, 8] - zz[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10] - 
          zzb[1, 3, 6, 8])]/2 - alog[(-zz[1, 3, 6, 8] + zzb[1, 3, 5, 8])/
         (zzb[1, 3, 5, 8] - zzb[1, 3, 6, 8])]/2 + 
      (3*alog[zz[1, 3, 6, 8]/zzb[1, 3, 6, 8]])/2 + eL[1] + eL[3] - eL[4] - 
      eL[6] - eL[8] + eL[10] - eL[11] + eL[12] + 2*eL[13] + 
      log[(ab[1, 2, 3, 10]^3*ab[1, 5, 6, 10]^4*ab[1, 5, 9, 10]^2*
          ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]^2*ab[4, 5, 6, 10]^2*
          ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10]^2)/
         (ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
          ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^2*
          ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]^2*ab[1, 4, 5, 10]^3*
          ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
          ab[2, 3, 7, 8]^2*ab[5, 6, 9, 10]^2)]/2, wp[Infinity]] + 
    Tensor[log[u[3]*u[5]*v[2]], log[(1 - zz[1, 3, 6, 8])/
       (1 - zzb[1, 3, 6, 8])], 
     -1/2*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
         (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
      alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
           (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
          zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
            ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
            ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/2 - 
      alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
         (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])]/2 - 
      alog[(1 - zz[1, 3, 6, 8])/(1 - zzb[1, 3, 6, 8])] - 
      alog[(1 - zz[1, 3, 6, 8] - zz[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10] - 
          zzb[1, 3, 6, 8])]/2 - alog[(-zz[1, 3, 6, 8] + zzb[1, 3, 5, 8])/
         (zzb[1, 3, 5, 8] - zzb[1, 3, 6, 8])]/2 + 
      (3*alog[zz[1, 3, 6, 8]/zzb[1, 3, 6, 8]])/2 + eL[1] + eL[3] - eL[4] - 
      eL[6] - eL[8] + eL[10] - eL[11] + eL[12] + 2*eL[13] + 
      log[(ab[1, 2, 3, 10]^3*ab[1, 5, 6, 10]^4*ab[1, 5, 9, 10]^2*
          ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]^2*ab[4, 5, 6, 10]^2*
          ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10]^2)/
         (ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
          ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^2*
          ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]^2*ab[1, 4, 5, 10]^3*
          ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
          ab[2, 3, 7, 8]^2*ab[5, 6, 9, 10]^2)]/2, wp[Infinity]])/2 - 
  Tensor[log[(u[3]*u[5]*v[2])/u[1]], log[1 - (u[3]*u[5]*v[2])/u[1]], 
    -alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] - 
     alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
          (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
        zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
           ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
     alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
     log[(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]^2*ab[1, 4, 5, 10]*
        ab[1, 7, 8, 10]*ab[5, 6, 7, 8]^2)/
       (ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*ab[1, 5, 6, 10]^2*
        ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
        ab[4, 5, 7, 8])], -1/2*wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]]/2 - 
  Tensor[log[(u[3]*u[5]*v[2])/u[1]], log[1 - (u[3]*u[5]*v[2])/u[1]], 
    log[(ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]^2*ab[1, 4, 5, 10]^2*
       ab[1, 7, 8, 10]^2*ab[5, 6, 7, 8]^2)/
      (ab[7, 8, cap2[{6, 5, 4}, {1, 10, 9}]]^2*ab[1, 5, 6, 10]^2*
       ab[4, 5, 7, 8]^2*ab[5, 7, 8, 10]^2)], -1/2*wp[Infinity] + 
     wp[-zz[3, 6, 8, 10]]]/2 + Tensor[log[(u[3]*u[5]*v[2])/u[1]], 
    log[1 - (u[3]*u[5]*v[2])/u[1]], 
    log[(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]^2*ab[1, 4, 5, 10]^2*
       ab[1, 7, 8, 10]^2*ab[5, 6, 7, 8]^2)/
      (ab[7, 8, cap2[{9, 10, 1}, {4, 5, 6}]]^2*ab[1, 5, 6, 10]^2*
       ab[4, 5, 7, 8]^2*ab[5, 7, 8, 10]^2)], -1/2*wp[Infinity] + 
     wp[-zzb[3, 6, 8, 10]]]/2 - Tensor[log[(u[3]*u[4]*u[5]*v[2])/u[1]], 
    log[1 - (u[3]*u[4]*u[5]*v[2])/u[1]], 
    alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
          (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
        zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
           ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
     alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
     log[(ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*ab[1, 10, 
         cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*ab[2, 3, 5, 6]^2*
        ab[4, 5, 7, 8])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]^2*
        ab[2, 3, 4, 5]*ab[2, 3, 7, 8]*ab[5, 6, 7, 8]^2)], 
    -1/2*wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]]/2 + 
  Tensor[log[(u[3]*u[4]*u[5]*v[2])/u[1]], 
    log[1 - (u[3]*u[4]*u[5]*v[2])/u[1]], 
    alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
         (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
        zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
          ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
          ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] - 
     alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
     log[-((ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*ab[2, 3, 5, 6]*
         ab[4, 5, 7, 8]^2*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
          cap[{7, 8}, {4, 5, 6}]])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]^2*
         ab[2, 3, 4, 5]^2*ab[2, 3, 7, 8]*ab[5, 6, 7, 8]))], 
    -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]]/2 + 
  Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[u[3]/u[4]], 
   (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[1, 2, 3, 10]*ab[1, 4, 5, 10]^4*ab[1, 7, 8, 10]*ab[2, 3, 4, 5]*
         ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]*ab[5, 6, 7, 8]^2*
         ab[7, 8, 9, 10]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 5, 6, 10]^2*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]))])/16, -1/2*wp[Infinity] + 
    wp[-1 + zz[1, 3, 5, 8]]] + Tensor[log[(u[1]*v[2])/(u[2]*v[1])], 
   log[u[3]/u[4]], alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])]/32 + 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]]/32 + 
    (3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/32 - 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/16 + 
    (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/32 + 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])]/32 - 
    (3*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])])/32 + 
    alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/16 - 
    (3*alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])])/32 - 
    (3*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]])/32 - eL[1]/4 + eL[3]/4 + 
    eL[4]/8 + eL[5]/4 + eL[6]/4 + eL[8]/8 + eL[9]/8 - eL[10]/4 + eL[11]/8 - 
    (3*eL[12])/8 + log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
        ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]^8*ab[1, 4, 5, 10]^6*
        ab[1, 5, 6, 10]^6*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 7, 8]^32*ab[4, 5, 9, 10]^10*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 9, 10]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 2, 3, 10]^17*
        ab[1, 7, 8, 10]^5*ab[2, 3, 4, 5]^3*ab[2, 3, 5, 6]^5*
        ab[2, 3, 9, 10]^15*ab[4, 5, 7, 8]^15*ab[5, 6, 7, 8]^9*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10]^3*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]])]/32, wp[Infinity]] + 
  Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[u[3]/u[4]], 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
       ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
        cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
       ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]])], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/8 + 
  Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[u[3]/u[4]], 
   (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] - 
     alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] - 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]^3*
         ab[1, 7, 8, 10]*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 6, 7, 8]^3*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
          cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 5, 6, 10]^2*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]*
         ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[7, 8, 9, 10]^3))])/16, wm[Infinity] - wp[Infinity]/2] + 
  Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[u[5]], 
   (-3*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
     3*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]^3*
         ab[1, 7, 8, 10]^3*ab[2, 3, 5, 6]^6*ab[4, 5, 9, 10]^6*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 6, 7, 8]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[1, 5, 6, 10]^6*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
          cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]^6*
         ab[4, 5, 7, 8]^3*ab[7, 8, 9, 10]^2))])/16, 
   -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] + 
  Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[u[5]], 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
       ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[4, 5, 6, 10]^4*
       ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
       ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])/
      (ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[10, cap1[{2, 3}, {5, 6}, 
         {7, 8}]]*ab[1, 5, 9, 10]^4*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
        cap[{9, 10}, {4, 5, 6}]])], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/8 + 
  Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[u[5]], 
   (3*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
     3*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
     2*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
          (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
         zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
           ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] - 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[-((ab[1, 2, 3, 10]*ab[1, 5, 9, 10]^8*ab[1, 7, 8, 10]^3*
         ab[2, 3, 4, 5]*ab[2, 3, 5, 6]^3*ab[2, 3, 9, 10]^3*ab[4, 5, 6, 10]^8*
         ab[4, 5, 7, 8]^3*ab[5, 6, 7, 8]*ab[7, 8, 9, 10])/
        (ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[5, cap1[{2, 3}, {7, 8}, 
           {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
         ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 5, 6, 10]^6*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[4, 5, 9, 10]^6*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
          cap[{9, 10}, {4, 5, 6}]]))])/16, wm[Infinity] - wp[Infinity]/2] + 
  Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[u[5]], 
   (3*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])])/32 - 
    (3*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]])/32 + 
    (3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/32 - 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/8 + 
    (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/32 - 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])]/32 + 
    (3*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])])/32 - 
    alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/8 + 
    (3*alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])])/32 + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/32 + eL[4]/8 - eL[5]/4 + eL[8]/8 - 
    eL[9]/8 + (3*eL[11])/8 + (3*eL[12])/8 + 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[5, cap1[{2, 3}, {7, 8}, 
          {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^8*ab[1, 4, 5, 10]^6*
        ab[1, 5, 6, 10]^18*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 9, 10]^21*ab[4, 5, 7, 8]^21*
        ab[5, 6, 9, 10]^6*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]])/(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 2, 3, 10]^7*
        ab[1, 5, 9, 10]^8*ab[1, 7, 8, 10]^15*ab[2, 3, 4, 5]^7*
        ab[2, 3, 5, 6]^15*ab[4, 5, 6, 10]^8*ab[4, 5, 9, 10]^22*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 7, 8]^3*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, 9, 10]^3)]/32, wp[Infinity]] + 
  Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[u[5]], 
   (3*alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] - 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] - 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
     2*alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
          (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
         zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
           ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
           ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] - 
     3*alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
     log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*ab[1, 2, 3, 10]^2*
        ab[1, 7, 8, 10]^6*ab[2, 3, 5, 6]^3*ab[4, 5, 9, 10]^6*ab[5, 6, 7, 8]^3*
        ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]])/
       (ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 5, 6, 10]^6*
        ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^3*ab[4, 5, 7, 8]^6*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10]^3)])/16, -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] + 
  Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[(u[1]*u[2])/(v[1]*v[2])], 
   (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 5, 6, 10]^2*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]])/(ab[1, 2, 3, 10]*ab[1, 4, 5, 10]^4*
         ab[1, 7, 8, 10]*ab[2, 3, 4, 5]*ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*
         ab[4, 5, 7, 8]*ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2))])/32, 
   -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] + 
  Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[(u[1]*u[2])/(v[1]*v[2])], 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
       ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
       ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
        cap[{9, 10}, {4, 5, 6}]])], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/16 + 
  Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[(u[1]*u[2])/(v[1]*v[2])], 
   (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 5, 6, 10]^2*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]*
         ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[7, 8, 9, 10]^3)/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]^3*
         ab[1, 7, 8, 10]*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 6, 7, 8]^3*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
          cap[{9, 10}, {4, 5, 6}]]))])/32, wm[Infinity] - wp[Infinity]/2] + 
  Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[(u[1]*u[2])/(v[1]*v[2])], 
   -1/64*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]]/64 - 
    (3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/64 + 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/32 - 
    (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/64 - 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])]/64 + 
    (3*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])])/64 - 
    alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/32 + 
    (3*alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])])/64 + 
    (3*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]])/64 + eL[1]/8 - eL[3]/8 - 
    eL[4]/16 - eL[5]/8 - eL[6]/8 - eL[8]/16 - eL[9]/16 + eL[10]/8 - 
    eL[11]/16 + (3*eL[12])/16 + 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[10, cap1[{2, 3}, {5, 6}, 
          {7, 8}]]*ab[1, 2, 3, 10]^17*ab[1, 7, 8, 10]^5*ab[2, 3, 4, 5]^3*
        ab[2, 3, 5, 6]^5*ab[2, 3, 9, 10]^15*ab[4, 5, 7, 8]^15*
        ab[5, 6, 7, 8]^9*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, 9, 10]^3*
        ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])/
       (ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, 
          {7, 8}]]*ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]^8*ab[1, 4, 5, 10]^6*
        ab[1, 5, 6, 10]^6*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 7, 8]^32*ab[4, 5, 9, 10]^10*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 9, 10]^2)]/64, wp[Infinity]] + 
  Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[(u[1]*v[1])/(u[2]*v[2])], 
   (alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[1, 10, 
          cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*ab[7, 8, 9, 10]^2)/
        (ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[4, 5, 
          cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 6, 7, 8]^2))])/32, -1/2*wp[Infinity] + 
    wp[-1 + zz[1, 3, 5, 8]]] + Tensor[log[(u[1]*v[2])/(u[2]*v[1])], 
   log[(u[1]*v[1])/(u[2]*v[2])], 
   (-alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] - 
     2*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
     2*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
          (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
         zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
           ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
     2*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 10, 
          cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 6, 9, 10]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
         ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 4, 5, 10]^2*
         ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]]))])/32, 
   wm[Infinity] - wp[Infinity]/2] + 
  Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[(u[1]*v[1])/(u[2]*v[2])], 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
       ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
       ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
        cap[{9, 10}, {4, 5, 6}]])], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/16 + 
  Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[(u[1]*v[1])/(u[2]*v[2])], 
   (-3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/64 + 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/16 - 
    (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/64 - 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])]/16 + 
    (3*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])])/64 - 
    alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/16 + 
    (3*alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])])/64 + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/16 - eL[4]/16 - eL[5]/8 - 
    eL[8]/16 - eL[9]/16 + 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[10, cap1[{2, 3}, {4, 5}, 
          {7, 8}]]*ab[1, 4, 5, 10]^4*ab[2, 3, 7, 8]^4*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 9, 10]^4*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 2, 3, 10]^2*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 4, 5]^2*ab[4, 5, 9, 10]^4*ab[5, 6, 7, 8]^2*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10]^2)]/64, wp[Infinity]] + 
  Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[(u[1]*v[2])/(u[2]*v[1])], 
   (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     log[(ab[1, 4, 5, 10]^2*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]^2*
        ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8])/(ab[1, 2, 3, 10]*ab[1, 5, 6, 10]^2*
        ab[2, 3, 4, 5]*ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2)])/16, 
   -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] + 
  Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[(u[1]*v[2])/(u[2]*v[1])], 
   (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
     alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[(ab[1, 2, 3, 10]*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*
        ab[5, 6, 7, 8])/(ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]*ab[2, 3, 9, 10]*
        ab[4, 5, 7, 8]*ab[7, 8, 9, 10])])/16, 
   wm[Infinity] - wp[Infinity]/2] + Tensor[log[(u[1]*v[2])/(u[2]*v[1])], 
   log[(u[1]*v[2])/(u[2]*v[1])], 
   (-alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] - 
     alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
     log[(ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*
        ab[5, 6, 9, 10]^2)/(ab[1, 5, 6, 10]^2*ab[2, 3, 7, 8]^2*
        ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]*ab[7, 8, 9, 10])])/16, 
   -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] + 
  Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[(u[1]*v[2])/(u[2]*v[1])], 
   alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])]/32 + 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]]/32 - 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])]/32 - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/32 + eL[11]/8 - eL[12]/8 + 
    log[(ab[1, 5, 6, 10]^6*ab[2, 3, 4, 5]*ab[2, 3, 7, 8]^12*ab[4, 5, 9, 10]^6*
        ab[7, 8, 9, 10])/(ab[1, 2, 3, 10]*ab[1, 7, 8, 10]^5*ab[2, 3, 5, 6]^5*
        ab[2, 3, 9, 10]^7*ab[4, 5, 7, 8]^7*ab[5, 6, 7, 8])]/32, 
   wp[Infinity]] + Tensor[log[(u[1]*v[2])/(u[2]*v[1])], 
   log[(u[2]*v[2])/(u[1]*v[1])], 
   (alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] - 
     2*alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
          (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
         zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
           ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
           ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] + 
     log[(ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[2, 3, 4, 5]^2*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])/
       (ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*ab[1, 2, 3, 10]^2*
        ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]])])/32, 
   -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] + 
  Tensor[log[(u[1]*v[2])/(u[2]*v[1])], 
   log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     log[(ab[1, 2, 3, 10]*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]^2*ab[4, 5, 9, 10]^2)/
       (ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8])])/
    16, -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] + 
  Tensor[log[(u[1]*v[2])/(u[2]*v[1])], 
   log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   (alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] - 
     alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
     log[(ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8])/
       (ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10])])/
    16, -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] + 
  Tensor[log[(u[1]*v[2])/(u[2]*v[1])], 
   log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[(ab[1, 4, 5, 10]^2*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]*ab[2, 3, 9, 10]*
        ab[4, 5, 7, 8]*ab[5, 6, 9, 10]^2)/(ab[1, 2, 3, 10]*ab[1, 5, 6, 10]^2*
        ab[2, 3, 4, 5]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]*ab[7, 8, 9, 10])])/
    16, wm[Infinity] - wp[Infinity]/2] + Tensor[log[(u[1]*v[2])/(u[2]*v[1])], 
   log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])]/32 - 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]]/32 + 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])]/32 - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/32 + eL[11]/8 + eL[12]/8 + 
    log[(ab[1, 2, 3, 10]*ab[1, 5, 6, 10]^6*ab[2, 3, 4, 5]*ab[2, 3, 9, 10]^7*
        ab[4, 5, 7, 8]^7*ab[5, 6, 7, 8]*ab[7, 8, 9, 10])/
       (ab[1, 4, 5, 10]^2*ab[1, 7, 8, 10]^5*ab[2, 3, 5, 6]^5*ab[2, 3, 7, 8]^4*
        ab[4, 5, 9, 10]^6*ab[5, 6, 9, 10]^2)]/32, wp[Infinity]] + 
  Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[(v[1]*v[2])/(u[1]*u[2])], 
   (alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
     alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
     log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
        ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 5, 6, 10]^2*
        ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]])/(ab[1, 2, 3, 10]^2*ab[1, 7, 8, 10]^2*
        ab[2, 3, 4, 5]^2*ab[2, 3, 5, 6]*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*
        ab[5, 6, 7, 8]*ab[5, 6, 9, 10]^4*ab[7, 8, 9, 10])])/32, 
   -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] + 
  Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[u[1]*u[2]*v[1]*v[2]], 
   (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     log[(ab[1, 2, 3, 10]*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]^2*ab[4, 5, 9, 10]^2)/
       (ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8])])/
    32, -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] + 
  Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[u[1]*u[2]*v[1]*v[2]], 
   (alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] - 
     alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
     log[(ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8])/
       (ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10])])/
    32, -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] + 
  Tensor[log[(u[1]*v[2])/(u[2]*v[1])], log[u[1]*u[2]*v[1]*v[2]], 
   (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[(ab[1, 4, 5, 10]^2*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]*ab[2, 3, 9, 10]*
        ab[4, 5, 7, 8]*ab[5, 6, 9, 10]^2)/(ab[1, 2, 3, 10]*ab[1, 5, 6, 10]^2*
        ab[2, 3, 4, 5]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]*ab[7, 8, 9, 10])])/
    32, wm[Infinity] - wp[Infinity]/2] + Tensor[log[(u[1]*v[2])/(u[2]*v[1])], 
   log[u[1]*u[2]*v[1]*v[2]], alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])]/
     64 - alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]]/64 + 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])]/64 - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/64 + eL[11]/16 + eL[12]/16 + 
    log[(ab[1, 2, 3, 10]*ab[1, 5, 6, 10]^6*ab[2, 3, 4, 5]*ab[2, 3, 9, 10]^7*
        ab[4, 5, 7, 8]^7*ab[5, 6, 7, 8]*ab[7, 8, 9, 10])/
       (ab[1, 4, 5, 10]^2*ab[1, 7, 8, 10]^5*ab[2, 3, 5, 6]^5*ab[2, 3, 7, 8]^4*
        ab[4, 5, 9, 10]^6*ab[5, 6, 9, 10]^2)]/64, wp[Infinity]] + 
  Tensor[log[(u[1]*v[2])/(u[2]*v[1])], 
   log[(u[3]*v[1]*v[2])/(u[1]*u[2]*u[4])], 
   (-alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] - 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] - 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] - 
     alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
     log[(ab[1, 2, 3, 10]^2*ab[1, 7, 8, 10]^2*ab[2, 3, 4, 5]^2*ab[2, 3, 5, 6]*
        ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[5, 6, 7, 8]*ab[5, 6, 9, 10]^4*
        ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
        ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 5, 6, 10]^2*
        ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]])])/16, -1/2*wp[Infinity] + 
    wp[-zzb[3, 6, 8, 10]]] - Tensor[log[(u[2]*v[2])/(u[1]*v[1])], 
   log[(u[1]*u[2])/(v[1]*v[2])], 
   (4*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
     4*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
       (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
       (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] - 
     2*alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
          (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
         zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
           ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
           ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
        ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]^4*ab[1, 2, 3, 10]^2*
        ab[2, 3, 5, 6]^4*ab[4, 5, 9, 10]^4*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
         cap[{8, 7}, {6, 5, 4}]])/(ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]^4*
        ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 5, 6, 10]^4*
        ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^4*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]])])/32, -1/2*wp[Infinity] + 
    wp[-zz[3, 6, 8, 10]]] - Tensor[log[(u[2]*v[2])/(u[1]*v[1])], 
   log[(u[1]*u[2]*u[4])/(u[3]*v[1]*v[2])], 
   (-2*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     2*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] - 
     alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
       (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] - 
     alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
       (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
     2*alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
          (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
         zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
           ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
           ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     log[(ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]^4*
        ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 7, 8, 10]^4*
        ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^2*ab[5, 6, 7, 8]^2*
        ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]])/
       (ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
        ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]^4*ab[1, 2, 3, 10]^2*
        ab[2, 3, 5, 6]^2*ab[4, 5, 7, 8]^4*ab[7, 8, 9, 10]^2*
        ab[9, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]])])/16, 
   -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]] - 
  Tensor[log[(u[2]*v[2])/(u[1]*v[1])], log[(u[2]*v[1])/(u[1]*v[2])], 
   (alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
       (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
       (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] - 
     2*alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
          (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
         zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
           ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
           ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*ab[1, 2, 3, 10]^2*
        ab[9, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]])/
       (ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[2, 3, 4, 5]^2*
        ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]])])/32, 
   -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]] + 
  Tensor[log[(u[2]*v[2])/(u[1]*v[1])], log[(u[1]*v[2])/(u[2]*v[1])], 
   (alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] - 
     2*alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
          (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
         zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
           ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
           ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] + 
     log[(ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[2, 3, 4, 5]^2*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])/
       (ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*ab[1, 2, 3, 10]^2*
        ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]])])/32, 
   -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] + 
  Tensor[log[(u[2]*v[2])/(u[1]*v[1])], log[(u[2]*v[2])/(u[1]*v[1])], 
   (alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
     log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
        ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 4, 5, 10]^4*
        ab[1, 5, 6, 10]^4*ab[4, 5, 9, 10]^4*ab[5, 6, 7, 8]^6*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10]^6*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]^4*
        ab[10, cap1[{7, 8}, {9, 1}, {5, 6}]]^4*
        ab[7, 8, cap2[{9, 10, 1}, {4, 5, 6}]]^4*ab[1, 2, 3, 10]^2*
        ab[2, 3, 4, 5]^2*ab[5, 6, 9, 10]^2*ab[5, 7, 8, 10]^4)])/32, 
   -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] - 
  Tensor[log[(u[2]*v[2])/(u[1]*v[1])], log[(u[2]*v[2])/(u[1]*v[1])], 
   (alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
       (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
       (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
     log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
        ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 4, 5, 10]^4*
        ab[1, 5, 6, 10]^4*ab[4, 5, 9, 10]^4*ab[5, 6, 7, 8]^6*
        ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
        ab[7, 8, 9, 10]^6*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
         cap[{8, 7}, {6, 5, 4}]])/(ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]^4*
        ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]^4*
        ab[7, 8, cap2[{6, 5, 4}, {1, 10, 9}]]^4*ab[1, 2, 3, 10]^2*
        ab[2, 3, 4, 5]^2*ab[5, 6, 9, 10]^2*ab[5, 7, 8, 10]^4)])/32, 
   -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]] + 
  Tensor[log[(u[2]*v[2])/(u[1]*v[1])], 
   log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   (alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
     log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
        ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 4, 5, 10]^4*
        ab[5, 6, 7, 8]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, 9, 10]^2*
        ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]])/
       (ab[7, 8, cap2[{9, 10, 1}, {4, 5, 6}]]^4*ab[1, 2, 3, 10]^2*
        ab[2, 3, 4, 5]^2*ab[5, 6, 9, 10]^2*ab[5, 7, 8, 10]^4)])/32, 
   -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] - 
  Tensor[log[(u[2]*v[2])/(u[1]*v[1])], 
   log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   (alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
       (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
       (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
     log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
        ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 4, 5, 10]^4*
        ab[5, 6, 7, 8]^2*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]]*ab[7, 8, 9, 10]^2*
        ab[9, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]])/
       (ab[7, 8, cap2[{6, 5, 4}, {1, 10, 9}]]^4*ab[1, 2, 3, 10]^2*
        ab[2, 3, 4, 5]^2*ab[5, 6, 9, 10]^2*ab[5, 7, 8, 10]^4)])/32, 
   -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]] + 
  Tensor[log[(u[2]*v[2])/(u[1]*v[1])], log[(v[1]*v[2])/(u[1]*u[2])], 
   (-4*alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] - 
     2*alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
          (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
         zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
           ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
           ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] + 
     4*alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
     log[(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]^4*
        ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 5, 6, 10]^4*
        ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^4*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]])/(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
        ab[10, cap1[{7, 8}, {9, 1}, {5, 6}]]^4*ab[1, 2, 3, 10]^2*
        ab[2, 3, 5, 6]^4*ab[4, 5, 9, 10]^4*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]])])/32, -1/2*wp[Infinity] + 
    wp[-zzb[3, 6, 8, 10]]] + Tensor[log[(u[2]*v[2])/(u[1]*v[1])], 
   log[(u[3]*v[1]*v[2])/(u[1]*u[2]*u[4])], 
   (2*alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] - 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] - 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
     2*alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
          (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
         zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
           ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
           ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] - 
     2*alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
     log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
        ab[10, cap1[{7, 8}, {9, 1}, {5, 6}]]^4*ab[1, 2, 3, 10]^2*
        ab[2, 3, 5, 6]^2*ab[4, 5, 7, 8]^4*ab[7, 8, 9, 10]^2*
        ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]])/
       (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]^4*
        ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 7, 8, 10]^4*
        ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^2*ab[5, 6, 7, 8]^2*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])])/16, 
   -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] + 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], log[u[3]/u[4]], 
   (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     log[(ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8])/
       (ab[1, 2, 3, 10]*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]^2*ab[4, 5, 9, 10]^2)])/
    16, -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] + 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], log[u[3]/u[4]], 
   -1/32*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]]/32 - 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])]/32 + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/32 - eL[11]/8 - eL[12]/8 + 
    log[(ab[1, 4, 5, 10]^2*ab[1, 7, 8, 10]^5*ab[2, 3, 5, 6]^5*
        ab[2, 3, 7, 8]^4*ab[4, 5, 9, 10]^6*ab[5, 6, 9, 10]^2)/
       (ab[1, 2, 3, 10]*ab[1, 5, 6, 10]^6*ab[2, 3, 4, 5]*ab[2, 3, 9, 10]^7*
        ab[4, 5, 7, 8]^7*ab[5, 6, 7, 8]*ab[7, 8, 9, 10])]/32, wp[Infinity]] + 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], log[u[3]/u[4]], 
   (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
     alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[(ab[1, 2, 3, 10]*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]*ab[4, 5, 9, 10]^2*
        ab[5, 6, 7, 8]*ab[7, 8, 9, 10])/(ab[1, 4, 5, 10]^2*ab[1, 7, 8, 10]*
        ab[2, 3, 5, 6]*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]*ab[5, 6, 9, 10]^2)])/
    16, wm[Infinity] - wp[Infinity]/2] - 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], log[u[4]/u[3]], 
   (-alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] + 
     alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
     log[(ab[1, 2, 3, 10]*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]^2*ab[4, 5, 9, 10]^2)/
       (ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8])])/
    16, -1/2*wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] + 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], log[u[5]], 
   (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[1, 2, 3, 10]^3*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]^3*
         ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^2*
         ab[7, 8, 9, 10]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 7, 8, 10]*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]))])/16, 
   -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] - 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], log[u[5]], 
   (alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] - 
     alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
       (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
     alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
       (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
     alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
     log[-((ab[1, 2, 3, 10]^3*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]^3*
         ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^2*
         ab[7, 8, 9, 10]^2)/(ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
         ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 7, 8, 10]*
         ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
         ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]*
         ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]))])/16, 
   -1/2*wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] + 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], log[u[5]], 
   -1/32*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]]/32 + 
    (3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/32 - 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/16 + 
    (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/32 + 
    (3*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])])/32 - 
    (3*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])])/32 + 
    alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/16 - 
    (3*alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])])/32 - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/32 - eL[1]/4 + eL[3]/4 + eL[4]/8 + 
    eL[5]/4 + eL[6]/4 + eL[8]/8 + eL[9]/8 - eL[10]/4 - eL[11]/8 - eL[12]/8 + 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, 
          {7, 8}]]*ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]^8*ab[1, 4, 5, 10]^6*
        ab[1, 7, 8, 10]^5*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 5, 6]^5*ab[2, 3, 7, 8]^8*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 9, 10]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 2, 3, 10]^15*
        ab[1, 5, 6, 10]^6*ab[2, 3, 4, 5]^5*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]*
        ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^7*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, 9, 10]^5*
        ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])]/32, 
   wp[Infinity]] + Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
    log[u[5]], log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
       ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
        cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
       ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]])], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/8 + 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], log[u[5]], 
   (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]*
         ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 6, 7, 8]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
          cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 7, 8, 10]*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[2, 3, 4, 5]*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*
         ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[7, 8, 9, 10]))])/16, wm[Infinity] - wp[Infinity]/2] + 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], log[u[5]], 
   (alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] - 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] - 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
     alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
     log[(ab[1, 2, 3, 10]^2*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]^2*
        ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*
        ab[7, 8, 9, 10]^3)/(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
        ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*
        ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]])])/16, -1/2*wp[Infinity] + 
    wp[-zzb[3, 6, 8, 10]]] - 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], log[u[5]], 
   (alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] - 
     alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
       (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] - 
     alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
       (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
     log[(ab[1, 2, 3, 10]^2*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]^2*
        ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*
        ab[7, 8, 9, 10]^3)/(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
        ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*
        ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]]*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
         cap[{8, 7}, {6, 5, 4}]])])/16, -1/2*wp[Infinity] + 
    wp[-zz[3, 6, 8, 10]]] + 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[(u[1]*u[2])/(v[1]*v[2])], 
   (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*ab[1, 2, 3, 10]^3*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[2, 3, 5, 6]^6*ab[4, 5, 7, 8]*ab[4, 5, 9, 10]^2*ab[7, 8, 9, 10]^2)/
        (ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*ab[10, cap1[{2, 3}, {4, 5}, 
           {7, 8}]]*ab[1, 5, 6, 10]^2*ab[1, 7, 8, 10]*ab[2, 3, 4, 5]^3*
         ab[2, 3, 9, 10]^6*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, 7, 8]^2))])/32, 
   -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] + 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
    log[(u[1]*u[2])/(v[1]*v[2])], 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
       ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
       ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
        cap[{9, 10}, {4, 5, 6}]])], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/16 + 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[(u[1]*u[2])/(v[1]*v[2])], 
   (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
     2*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
          (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
         zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
           ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] - 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^4*ab[10, cap1[{2, 3}, {4, 5}, 
           {7, 8}]]*ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^4*ab[1, 2, 3, 10]*
         ab[1, 4, 5, 10]^4*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
          cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 4, 5]*ab[2, 3, 5, 6]^3*
         ab[2, 3, 9, 10]^3*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]])/(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
         ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*ab[10, cap1[{2, 3}, {5, 6}, 
           {7, 8}]]*ab[1, 5, 6, 10]^2*ab[1, 7, 8, 10]*ab[4, 5, 7, 8]*
         ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, 9, 10]^3*
         ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]]))])/32, 
   wm[Infinity] - wp[Infinity]/2] + 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[(u[1]*u[2])/(v[1]*v[2])], 
   -1/64*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]]/64 - 
    (3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/64 + 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/16 - 
    (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/64 - 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])]/64 + 
    (3*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])])/64 - 
    alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/16 + 
    (3*alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])])/64 + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/64 - eL[4]/16 - eL[5]/8 - 
    eL[6]/8 - eL[8]/16 - eL[9]/16 + eL[10]/4 - eL[11]/16 + (3*eL[12])/16 + 
    log[(ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
        ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^4*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]^5*
        ab[1, 5, 6, 10]^6*ab[1, 7, 8, 10]^5*ab[2, 3, 4, 5]^5*
        ab[2, 3, 9, 10]^21*ab[4, 5, 7, 8]^9*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, 7, 8]^9*
        ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])/
       (ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*
        ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^4*ab[1, 4, 5, 10]^10*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 5, 6]^15*ab[2, 3, 7, 8]^16*ab[4, 5, 9, 10]^10*
        ab[5, 6, 9, 10]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, 9, 10]^7)]/64, wp[Infinity]] - 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[(u[1]*u[2])/(v[1]*v[2])], 
   (alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
       (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
       (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] - 
     2*alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
          (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
         zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
           ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
           ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
        ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]^4*ab[1, 2, 3, 10]^2*
        ab[1, 5, 6, 10]^2*ab[2, 3, 5, 6]*ab[4, 5, 7, 8]^6*ab[7, 8, 9, 10]^3*
        ab[9, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]])/
       (ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]^4*
        ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 7, 8, 10]^6*
        ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*
        ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]])])/32, 
   -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]] - 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[(u[1]*u[2]*u[4])/(u[3]*v[1]*v[2])], 
   (alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[(ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8])/
       (ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10])])/
    16, -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]] + 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[(u[1]*v[1])/(u[2]*v[2])], 
   (alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]^2*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[2, 3, 4, 5]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, 9, 10]^4)/
        (ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^4*ab[1, 4, 5, 10]^2*
         ab[2, 3, 5, 10]^4*ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2))])/32, 
   -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] - 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[(u[1]*v[1])/(u[2]*v[2])], 
   (alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
       (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
     alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
       (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
     log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
         ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 2, 3, 10]^2*
         ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
         ab[2, 3, 4, 5]^2*ab[4, 5, cap[{3, 2}, {1, 10, 9}], 
          cap[{8, 7}, {1, 10, 9}]]*ab[5, 6, 9, 10]^4)/
        (ab[2, 3, cap2[{1, 10, 9}, {6, 5, 4}]]^4*ab[1, 4, 5, 10]^2*
         ab[2, 3, 5, 10]^4*ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2))])/32, 
   -1/2*wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] + 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[(u[1]*v[1])/(u[2]*v[2])], 
   (-3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/64 + 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/32 - 
    (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/64 + 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])]/32 - 
    (3*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])])/64 + 
    alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/32 - 
    (3*alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])])/64 - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/32 + eL[1]/8 - eL[2]/8 + eL[3]/8 - 
    eL[4]/16 + eL[5]/8 - eL[8]/16 + eL[9]/16 - eL[10]/8 - eL[12]/8 + 
    log[(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]^8*
        ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^4*ab[1, 4, 5, 10]^2*
        ab[1, 5, 9, 10]^8*ab[2, 3, 4, 5]^8*ab[2, 3, 5, 10]^4*ab[2, 3, 7, 8]^4*
        ab[4, 5, 6, 10]^8*ab[4, 5, 9, 10]^4*ab[5, 6, 7, 8]^4*
        ab[7, 8, 9, 10]^16)/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, 
          {7, 8}]]*ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^8*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*
        ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^4*ab[1, 2, 3, 10]^4*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 9, 10]^8*ab[4, 5, 7, 8]^8*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, 9, 10]^14*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 7, 8, 10]^4*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]])]/64, wp[Infinity]] + 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
    log[(u[1]*v[1])/(u[2]*v[2])], 
    log[(ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
       ab[2, 3, 5, 10]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[5, 7, 8, 10]^2*
       ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])/
      (ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[5, cap1[{2, 3}, {7, 8}, 
         {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
       ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*
       ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^2*
       ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^2)], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/16 + 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[(u[1]*v[1])/(u[2]*v[2])], 
   (-alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] - 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
         ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[1, 2, 3, 10]^2*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[7, 8, 9, 10]^2*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
          cap[{9, 10}, {4, 5, 6}]])/(ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
         ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[2, 3, 4, 5]^2*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 6, 7, 8]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]))])/32, wm[Infinity] - wp[Infinity]/2] - 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[(u[2]*v[1])/(u[1]*v[2])], 
   (alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] - 
     alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
     log[(ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8])/
       (ab[1, 2, 3, 10]*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]^2*ab[4, 5, 9, 10]^2)])/
    16, -1/2*wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] - 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[(u[2]*v[1])/(u[1]*v[2])], 
   (-alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[(ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10])/
       (ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8])])/
    16, -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]] + 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[(u[1]*v[2])/(u[2]*v[1])], 
   (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     log[(ab[1, 2, 3, 10]*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]^2*ab[4, 5, 9, 10]^2)/
       (ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8])])/
    16, -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] + 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[(u[1]*v[2])/(u[2]*v[1])], 
   (alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] - 
     alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
     log[(ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8])/
       (ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10])])/
    16, -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] + 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[(u[1]*v[2])/(u[2]*v[1])], 
   (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[(ab[1, 4, 5, 10]^2*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]*ab[2, 3, 9, 10]*
        ab[4, 5, 7, 8]*ab[5, 6, 9, 10]^2)/(ab[1, 2, 3, 10]*ab[1, 5, 6, 10]^2*
        ab[2, 3, 4, 5]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]*ab[7, 8, 9, 10])])/
    16, wm[Infinity] - wp[Infinity]/2] + 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[(u[1]*v[2])/(u[2]*v[1])], 
   alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])]/32 - 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]]/32 + 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])]/32 - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/32 + eL[11]/8 + eL[12]/8 + 
    log[(ab[1, 2, 3, 10]*ab[1, 5, 6, 10]^6*ab[2, 3, 4, 5]*ab[2, 3, 9, 10]^7*
        ab[4, 5, 7, 8]^7*ab[5, 6, 7, 8]*ab[7, 8, 9, 10])/
       (ab[1, 4, 5, 10]^2*ab[1, 7, 8, 10]^5*ab[2, 3, 5, 6]^5*ab[2, 3, 7, 8]^4*
        ab[4, 5, 9, 10]^6*ab[5, 6, 9, 10]^2)]/32, wp[Infinity]] + 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[(u[2]*v[2])/(u[1]*v[1])], 
   (alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
     log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
        ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 4, 5, 10]^4*
        ab[5, 6, 7, 8]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, 9, 10]^2*
        ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]])/
       (ab[7, 8, cap2[{9, 10, 1}, {4, 5, 6}]]^4*ab[1, 2, 3, 10]^2*
        ab[2, 3, 4, 5]^2*ab[5, 6, 9, 10]^2*ab[5, 7, 8, 10]^4)])/32, 
   -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] - 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[(u[2]*v[2])/(u[1]*v[1])], 
   (alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
       (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
       (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
     log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
        ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 4, 5, 10]^4*
        ab[5, 6, 7, 8]^2*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]]*ab[7, 8, 9, 10]^2*
        ab[9, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]])/
       (ab[7, 8, cap2[{6, 5, 4}, {1, 10, 9}]]^4*ab[1, 2, 3, 10]^2*
        ab[2, 3, 4, 5]^2*ab[5, 6, 9, 10]^2*ab[5, 7, 8, 10]^4)])/32, 
   -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]] + 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   (2*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
     2*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
         ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*ab[1, 2, 3, 10]^4*
         ab[2, 3, 4, 5]^4*ab[2, 3, 7, 8]^4*ab[5, 6, 7, 8]^2*ab[5, 6, 9, 10]^4*
         ab[7, 8, 9, 10]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
         ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^4*ab[1, 4, 5, 10]^2*
         ab[1, 7, 8, 10]^2*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
          cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 5, 6]^4*ab[2, 3, 5, 10]^4*
         ab[2, 3, 9, 10]^4*ab[4, 5, 7, 8]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]))])/32, -1/2*wp[Infinity] + 
    wp[-1 + zz[1, 3, 5, 8]]] - 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   (2*alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] - 
     alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
       (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
     alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
       (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
     2*alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
     log[-((ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]^4*
         ab[10, cap1[{3, 2}, {1, 9}, {5, 4}]]^4*ab[1, 2, 3, 10]^4*
         ab[2, 3, 4, 5]^4*ab[2, 3, 7, 8]^4*ab[5, 6, 7, 8]^2*ab[5, 6, 9, 10]^4*
         ab[7, 8, 9, 10]^2)/(ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
         ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*
         ab[2, 3, cap2[{1, 10, 9}, {6, 5, 4}]]^4*ab[1, 4, 5, 10]^2*
         ab[1, 7, 8, 10]^2*ab[1, 10, cap[{3, 2}, {6, 5, 4}], 
          cap[{8, 7}, {6, 5, 4}]]*ab[2, 3, 5, 6]^4*ab[2, 3, 5, 10]^4*
         ab[2, 3, 9, 10]^4*ab[4, 5, 7, 8]^2*ab[4, 5, cap[{3, 2}, {1, 10, 9}], 
          cap[{8, 7}, {1, 10, 9}]]))])/32, -1/2*wp[Infinity] + 
    wp[-1 + zzb[1, 3, 5, 8]]] + 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   -1/32*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]]/32 + 
    (3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/64 - 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/32 + 
    (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/64 + 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])]/16 - 
    (3*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])])/64 + 
    alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/32 - 
    (3*alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])])/64 - eL[1]/8 + eL[2]/8 + 
    eL[3]/8 + eL[4]/16 + eL[5]/8 + eL[6]/8 + eL[8]/16 + eL[9]/16 - eL[10]/8 - 
    eL[11]/8 + log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
        ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]^8*
        ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^4*
        ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^4*ab[1, 7, 8, 10]^10*
        ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
        ab[2, 3, 5, 6]^10*ab[2, 3, 5, 10]^4*ab[2, 3, 9, 10]^6*
        ab[4, 5, 7, 8]^6*ab[4, 5, 9, 10]^4*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[5, 7, 8, 10]^4)/
       (ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
        ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
        ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^4*
        ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*
        ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*
        ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^4*ab[1, 2, 3, 10]^14*
        ab[1, 4, 5, 10]^2*ab[2, 3, 4, 5]^6*ab[2, 3, 7, 8]^4*ab[5, 6, 7, 8]^6*
        ab[5, 6, 9, 10]^6*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, 9, 10]^6*
        ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])]/64, 
   wp[Infinity]] + Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   (-2*alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
     2*alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     2*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] - 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] + 
     2*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[-((ab[5, cap1[{2, 3}, {4, 6}, {10, 1}]]^4*
         ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[10, cap1[{2, 3}, {4, 5}, 
           {7, 8}]]*ab[10, cap1[{5, 6}, {7, 8}, {9, 1}]]^4*ab[2, 3, 9, 10]^2*
         ab[4, 5, 7, 8]^2*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
          cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
          cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[5, cap1[{4, 6}, {7, 8}, {9, 10}]]^4*
         ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]^4*ab[10, cap1[{2, 3}, {5, 6}, 
           {7, 8}]]*ab[1, 7, 8, 10]^2*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
          cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 5, 6]^2*
         ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]))])/32, 
   wm[Infinity] - wp[Infinity]/2] + 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
    log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
       ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
       ab[7, 8, cap2[{4, 5, 6}, {9, 10, 1}]]^2*ab[2, 3, 5, 10]^2*
       ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
       ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])/
      (ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[10, cap1[{2, 3}, {5, 6}, 
         {7, 8}]]*ab[2, 3, cap2[{4, 5, 6}, {9, 10, 1}]]^2*
       ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
       ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
       ab[5, 7, 8, 10]^2)], wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])] - wp[Infinity]/2]/16 + 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   (2*alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] - 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] - 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
     2*alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
     log[(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]^4*
        ab[10, cap1[{7, 8}, {9, 1}, {5, 6}]]^4*ab[1, 2, 3, 10]^2*
        ab[1, 4, 5, 10]^4*ab[2, 3, 4, 5]^2*ab[2, 3, 7, 8]^4*ab[5, 6, 7, 8]^4*
        ab[7, 8, 9, 10]^4)/(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
        ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*
        ab[7, 8, cap2[{9, 10, 1}, {4, 5, 6}]]^4*ab[1, 7, 8, 10]^4*
        ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]^4*ab[5, 6, 9, 10]^2*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 7, 8, 10]^4*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]])])/32, -1/2*wp[Infinity] + 
    wp[-zzb[3, 6, 8, 10]]] - 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   (2*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     2*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] - 
     alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
       (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] - 
     alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
       (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
     log[(ab[5, cap1[{8, 7}, {6, 4}, {10, 9}]]^4*
        ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]^4*ab[1, 2, 3, 10]^2*
        ab[1, 4, 5, 10]^4*ab[2, 3, 4, 5]^2*ab[2, 3, 7, 8]^4*ab[5, 6, 7, 8]^4*
        ab[7, 8, 9, 10]^4)/(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
        ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*
        ab[7, 8, cap2[{6, 5, 4}, {1, 10, 9}]]^4*ab[1, 7, 8, 10]^4*
        ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]^4*ab[5, 6, 9, 10]^2*
        ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
        ab[5, 7, 8, 10]^4*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
         cap[{8, 7}, {6, 5, 4}]])])/32, -1/2*wp[Infinity] + 
    wp[-zz[3, 6, 8, 10]]] - 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[(v[1]*v[2])/(u[1]*u[2])], 
   (-alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] - 
     2*alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
           (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
         zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
            ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
            ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
     alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
       (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
     alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
       (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
     alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
     log[-((ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]^4*
         ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 5, 6, 10]^2*
         ab[1, 7, 8, 10]*ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]^6*
         ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
         ab[5, 6, 7, 8]^2)/(ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
         ab[10, cap1[{3, 2}, {1, 9}, {5, 4}]]^4*ab[1, 2, 3, 10]^3*
         ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
         ab[2, 3, 5, 6]^6*ab[4, 5, 7, 8]*ab[4, 5, 9, 10]^2*
         ab[7, 8, 9, 10]^2))])/32, -1/2*wp[Infinity] + 
    wp[-1 + zzb[1, 3, 5, 8]]] + 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[(v[1]*v[2])/(u[1]*u[2])], 
   (-alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] - 
     2*alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
          (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
         zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
           ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
           ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] + 
     alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
     log[(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]^4*
        ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 7, 8, 10]^6*
        ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])/
       (ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
        ab[10, cap1[{7, 8}, {9, 1}, {5, 6}]]^4*ab[1, 2, 3, 10]^2*
        ab[1, 5, 6, 10]^2*ab[2, 3, 5, 6]*ab[4, 5, 7, 8]^6*ab[7, 8, 9, 10]^3*
        ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]])])/32, 
   -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] + 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[u[1]*u[2]*v[1]*v[2]], 
   (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 7, 8, 10]*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])/
        (ab[1, 2, 3, 10]^3*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]^3*
         ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^2*
         ab[7, 8, 9, 10]^2))])/32, -1/2*wp[Infinity] + 
    wp[-1 + zz[1, 3, 5, 8]]] - 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[u[1]*u[2]*v[1]*v[2]], 
   (-alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] + 
     alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
       (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
     alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
       (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] - 
     alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
     log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
         ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 7, 8, 10]*
         ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
         ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]*
         ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]])/
        (ab[1, 2, 3, 10]^3*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]^3*
         ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^2*
         ab[7, 8, 9, 10]^2))])/32, -1/2*wp[Infinity] + 
    wp[-1 + zzb[1, 3, 5, 8]]] + 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
    log[u[1]*u[2]*v[1]*v[2]], log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
       ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
       ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
        cap[{9, 10}, {4, 5, 6}]])], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/16 + 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[u[1]*u[2]*v[1]*v[2]], 
   (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] - 
     alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] - 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 7, 8, 10]*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[2, 3, 4, 5]*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*
         ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[7, 8, 9, 10])/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]*
         ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 6, 7, 8]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
          cap[{9, 10}, {4, 5, 6}]]))])/32, wm[Infinity] - wp[Infinity]/2] + 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[u[1]*u[2]*v[1]*v[2]], alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])]/
     64 + alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]]/64 - 
    (3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/64 + 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/32 - 
    (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/64 - 
    (3*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])])/64 + 
    (3*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])])/64 - 
    alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/32 + 
    (3*alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])])/64 + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/64 + eL[1]/8 - eL[3]/8 - 
    eL[4]/16 - eL[5]/8 - eL[6]/8 - eL[8]/16 - eL[9]/16 + eL[10]/8 + 
    eL[11]/16 + eL[12]/16 + 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[10, cap1[{2, 3}, {5, 6}, 
          {7, 8}]]*ab[1, 2, 3, 10]^15*ab[1, 5, 6, 10]^6*ab[2, 3, 4, 5]^5*
        ab[2, 3, 9, 10]*ab[4, 5, 7, 8]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^7*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10]^5*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
        ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]^8*ab[1, 4, 5, 10]^6*
        ab[1, 7, 8, 10]^5*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 5, 6]^5*ab[2, 3, 7, 8]^8*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 9, 10]^2)]/64, wp[Infinity]] + 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[u[1]*u[2]*v[1]*v[2]], 
   (-alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] - 
     alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
     log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
        ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*
        ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]])/(ab[1, 2, 3, 10]^2*ab[1, 5, 6, 10]^2*
        ab[2, 3, 4, 5]^2*ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*
        ab[7, 8, 9, 10]^3)])/32, -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] - 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[u[1]*u[2]*v[1]*v[2]], 
   (-alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
       (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
       (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
     log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
        ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*
        ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]]*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
         cap[{8, 7}, {6, 5, 4}]])/(ab[1, 2, 3, 10]^2*ab[1, 5, 6, 10]^2*
        ab[2, 3, 4, 5]^2*ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*
        ab[7, 8, 9, 10]^3)])/32, -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]] + 
  Tensor[log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   log[(u[3]*v[1]*v[2])/(u[1]*u[2]*u[4])], 
   (-alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
     alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
     log[(ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10])/
       (ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8])])/
    16, -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] - 
  Tensor[log[(v[1]*v[2])/(u[1]*u[2])], log[u[4]/u[3]], 
   (-alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
        (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
     alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
       (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
     log[-((ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]^2*
         ab[10, cap1[{3, 2}, {1, 9}, {5, 4}]]^2*ab[1, 4, 5, 10]^2*
         ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2)/
        (ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*ab[10, cap1[{3, 2}, {8, 7}, 
           {5, 4}]]*ab[1, 5, 6, 10]^2*ab[1, 10, cap[{3, 2}, {6, 5, 4}], 
          cap[{8, 7}, {6, 5, 4}]]*ab[4, 5, 9, 10]^2*
         ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]))])/8, 
   -1/2*wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] - 
  Tensor[log[(v[1]*v[2])/(u[1]*u[2])], log[u[5]], 
   (3*alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] + 
     2*alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
           (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
         zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
            ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
            ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
     alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
       (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
     alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
       (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] - 
     3*alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
     log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*ab[1, 5, 6, 10]^6*
         ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
         ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]^6*ab[4, 5, 7, 8]^3*
         ab[7, 8, 9, 10]^2)/(ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*
         ab[1, 2, 3, 10]^3*ab[1, 7, 8, 10]^3*ab[2, 3, 5, 6]^6*
         ab[4, 5, 9, 10]^6*ab[4, 5, cap[{3, 2}, {1, 10, 9}], 
          cap[{8, 7}, {1, 10, 9}]]*ab[5, 6, 7, 8]^2))])/16, 
   -1/2*wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] + 
  Tensor[log[(v[1]*v[2])/(u[1]*u[2])], log[u[5]], 
   (3*alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] - 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] - 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
     2*alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
          (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
         zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
           ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
           ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] - 
     3*alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
     log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*ab[1, 2, 3, 10]^2*
        ab[1, 7, 8, 10]^6*ab[2, 3, 5, 6]^3*ab[4, 5, 9, 10]^6*ab[5, 6, 7, 8]^3*
        ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]])/
       (ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 5, 6, 10]^6*
        ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^3*ab[4, 5, 7, 8]^6*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10]^3)])/16, -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] - 
  Tensor[log[(v[1]*v[2])/(u[1]*u[2])], log[(u[1]*v[1])/(u[2]*v[2])], 
   (-4*alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] - 
     2*alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
           (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
         zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
            ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
            ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
     alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
       (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
     alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
       (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
     4*alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
     log[-((ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]^4*
         ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 7, 8, 10]^4*
         ab[4, 5, 9, 10]^4*ab[4, 5, cap[{3, 2}, {1, 10, 9}], 
          cap[{8, 7}, {1, 10, 9}]]*ab[5, 6, 7, 8]^2)/
        (ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
         ab[10, cap1[{3, 2}, {1, 9}, {5, 4}]]^4*ab[1, 5, 6, 10]^4*
         ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
         ab[4, 5, 7, 8]^4*ab[7, 8, 9, 10]^2))])/32, 
   -1/2*wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] - 
  Tensor[log[(v[1]*v[2])/(u[1]*u[2])], log[(u[2]*v[1])/(u[1]*v[2])], 
   (alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] + 
     alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
       (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
     alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
       (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
     alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
     log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
         ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 5, 6, 10]^2*
         ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
         ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[4, 5, cap[{3, 2}, {1, 10, 9}], 
          cap[{8, 7}, {1, 10, 9}]])/(ab[1, 2, 3, 10]*ab[1, 4, 5, 10]^4*
         ab[1, 7, 8, 10]*ab[2, 3, 4, 5]*ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*
         ab[4, 5, 7, 8]*ab[5, 6, 7, 8]^2*ab[7, 8, 9, 10]^2))])/32, 
   -1/2*wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] + 
  Tensor[log[(v[1]*v[2])/(u[1]*u[2])], log[(u[1]*v[2])/(u[2]*v[1])], 
   (alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
     alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
     log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
        ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 5, 6, 10]^2*
        ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]])/(ab[1, 2, 3, 10]^2*ab[1, 7, 8, 10]^2*
        ab[2, 3, 4, 5]^2*ab[2, 3, 5, 6]*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*
        ab[5, 6, 7, 8]*ab[5, 6, 9, 10]^4*ab[7, 8, 9, 10])])/32, 
   -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] + 
  Tensor[log[(v[1]*v[2])/(u[1]*u[2])], log[(u[2]*v[2])/(u[1]*v[1])], 
   (-4*alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] - 
     2*alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
          (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
         zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
           ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
           ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] + 
     4*alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
     log[(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]^4*
        ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 5, 6, 10]^4*
        ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^4*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]])/(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
        ab[10, cap1[{7, 8}, {9, 1}, {5, 6}]]^4*ab[1, 2, 3, 10]^2*
        ab[2, 3, 5, 6]^4*ab[4, 5, 9, 10]^4*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]])])/32, -1/2*wp[Infinity] + 
    wp[-zzb[3, 6, 8, 10]]] - Tensor[log[(v[1]*v[2])/(u[1]*u[2])], 
   log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   (-alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] - 
     2*alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
           (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
         zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
            ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
            ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
     alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
       (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
     alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
       (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
     alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
     log[-((ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]^4*
         ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 5, 6, 10]^2*
         ab[1, 7, 8, 10]*ab[2, 3, 4, 5]^3*ab[2, 3, 9, 10]^6*
         ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
         ab[5, 6, 7, 8]^2)/(ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
         ab[10, cap1[{3, 2}, {1, 9}, {5, 4}]]^4*ab[1, 2, 3, 10]^3*
         ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
         ab[2, 3, 5, 6]^6*ab[4, 5, 7, 8]*ab[4, 5, 9, 10]^2*
         ab[7, 8, 9, 10]^2))])/32, -1/2*wp[Infinity] + 
    wp[-1 + zzb[1, 3, 5, 8]]] + Tensor[log[(v[1]*v[2])/(u[1]*u[2])], 
   log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   (-alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] - 
     2*alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
          (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
         zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
           ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
           ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] + 
     alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
     log[(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]^4*
        ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 7, 8, 10]^6*
        ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])/
       (ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
        ab[10, cap1[{7, 8}, {9, 1}, {5, 6}]]^4*ab[1, 2, 3, 10]^2*
        ab[1, 5, 6, 10]^2*ab[2, 3, 5, 6]*ab[4, 5, 7, 8]^6*ab[7, 8, 9, 10]^3*
        ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]])])/32, 
   -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] - 
  Tensor[log[(v[1]*v[2])/(u[1]*u[2])], log[(v[1]*v[2])/(u[1]*u[2])], 
   (2*alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] + 
     alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
       (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
     alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
       (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
     2*alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
     log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
         ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 5, 6, 10]^4*
         ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
         ab[2, 3, 7, 8]^4*ab[4, 5, 9, 10]^4*ab[4, 5, cap[{3, 2}, {1, 10, 9}], 
          cap[{8, 7}, {1, 10, 9}]])/(ab[1, 4, 5, 10]^6*ab[1, 7, 8, 10]^2*
         ab[2, 3, 5, 6]^4*ab[2, 3, 9, 10]^4*ab[4, 5, 7, 8]^2*ab[5, 6, 7, 8]^2*
         ab[7, 8, 9, 10]^2))])/16, -1/2*wp[Infinity] + 
    wp[-1 + zzb[1, 3, 5, 8]]] + Tensor[log[(v[1]*v[2])/(u[1]*u[2])], 
   log[(v[1]*v[2])/(u[1]*u[2])], 
   (2*alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
     2*alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
     log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
        ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 5, 6, 10]^4*
        ab[2, 3, 7, 8]^4*ab[4, 5, 9, 10]^4*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]])/(ab[1, 2, 3, 10]^2*ab[1, 7, 8, 10]^4*
        ab[2, 3, 4, 5]^2*ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]^4*
        ab[5, 6, 9, 10]^6)])/16, -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] - 
  Tensor[log[(v[1]*v[2])/(u[1]*u[2])], log[u[1]*u[2]*v[1]*v[2]], 
   (2*alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
           (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
         zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
            ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
            ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
     alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
       (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
     alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
       (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
     log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*ab[1, 10, 
          cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*ab[7, 8, 9, 10]^2)/
        (ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[4, 5, 
          cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
         ab[5, 6, 7, 8]^2))])/32, -1/2*wp[Infinity] + 
    wp[-1 + zzb[1, 3, 5, 8]]] + Tensor[log[(v[1]*v[2])/(u[1]*u[2])], 
   log[u[1]*u[2]*v[1]*v[2]], 
   (-alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] - 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
     2*alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
          (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
         zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
           ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
           ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] + 
     log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*ab[1, 2, 3, 10]^2*
        ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]])/
       (ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[2, 3, 4, 5]^2*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])])/32, 
   -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] + 
  Tensor[log[(v[1]*v[2])/(u[1]*u[2])], 
   log[(u[3]*v[1]*v[2])/(u[1]*u[2]*u[4])], 
   (-alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] - 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
     log[(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]^2*
        ab[10, cap1[{7, 8}, {9, 1}, {5, 6}]]^2*ab[1, 2, 3, 10]^2*
        ab[2, 3, 4, 5]^2*ab[5, 6, 9, 10]^2)/
       (ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*ab[10, cap1[{7, 8}, {2, 3}, 
          {5, 6}]]*ab[1, 5, 6, 10]^2*ab[4, 5, 9, 10]^2*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]])])/8, 
   -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] + 
  Tensor[log[u[1]*u[2]*v[1]*v[2]], log[u[5]], 
   (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 7, 8, 10]*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])/
        (ab[1, 2, 3, 10]^3*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]^3*
         ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^2*
         ab[7, 8, 9, 10]^2))])/16, -1/2*wp[Infinity] + 
    wp[-1 + zz[1, 3, 5, 8]]] - Tensor[log[u[1]*u[2]*v[1]*v[2]], log[u[5]], 
   (-alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] + 
     alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
       (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
     alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
       (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] - 
     alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
     log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
         ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 7, 8, 10]*
         ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
         ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]*
         ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]])/
        (ab[1, 2, 3, 10]^3*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]^3*
         ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^2*
         ab[7, 8, 9, 10]^2))])/16, -1/2*wp[Infinity] + 
    wp[-1 + zzb[1, 3, 5, 8]]] + Tensor[log[u[1]*u[2]*v[1]*v[2]], log[u[5]], 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
       ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
       ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
        cap[{9, 10}, {4, 5, 6}]])], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/8 + 
  Tensor[log[u[1]*u[2]*v[1]*v[2]], log[u[5]], 
   (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] - 
     alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] - 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 7, 8, 10]*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[2, 3, 4, 5]*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*
         ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[7, 8, 9, 10])/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]*
         ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 6, 7, 8]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
          cap[{9, 10}, {4, 5, 6}]]))])/16, wm[Infinity] - wp[Infinity]/2] + 
  Tensor[log[u[1]*u[2]*v[1]*v[2]], log[u[5]], 
   alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])]/32 + 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]]/32 - 
    (3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/32 + 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/16 - 
    (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/32 - 
    (3*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])])/32 + 
    (3*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])])/32 - 
    alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/16 + 
    (3*alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])])/32 + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/32 + eL[1]/4 - eL[3]/4 - eL[4]/8 - 
    eL[5]/4 - eL[6]/4 - eL[8]/8 - eL[9]/8 + eL[10]/4 + eL[11]/8 + eL[12]/8 + 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[10, cap1[{2, 3}, {5, 6}, 
          {7, 8}]]*ab[1, 2, 3, 10]^15*ab[1, 5, 6, 10]^6*ab[2, 3, 4, 5]^5*
        ab[2, 3, 9, 10]*ab[4, 5, 7, 8]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^7*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10]^5*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
        ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]^8*ab[1, 4, 5, 10]^6*
        ab[1, 7, 8, 10]^5*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 5, 6]^5*ab[2, 3, 7, 8]^8*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 9, 10]^2)]/32, wp[Infinity]] + 
  Tensor[log[u[1]*u[2]*v[1]*v[2]], log[u[5]], 
   (-alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] - 
     alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
     log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
        ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*
        ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]])/(ab[1, 2, 3, 10]^2*ab[1, 5, 6, 10]^2*
        ab[2, 3, 4, 5]^2*ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*
        ab[7, 8, 9, 10]^3)])/16, -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] - 
  Tensor[log[u[1]*u[2]*v[1]*v[2]], log[u[5]], 
   (-alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
       (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
       (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
     log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
        ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*
        ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]]*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
         cap[{8, 7}, {6, 5, 4}]])/(ab[1, 2, 3, 10]^2*ab[1, 5, 6, 10]^2*
        ab[2, 3, 4, 5]^2*ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*
        ab[7, 8, 9, 10]^3)])/16, -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]] + 
  Tensor[log[u[1]*u[2]*v[1]*v[2]], log[(u[1]*u[2])/(v[1]*v[2])], 
   (-alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 6, 7, 8]^2)/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[7, 8, 9, 10]^2))])/32, -1/2*wp[Infinity] + 
    wp[-1 + zz[1, 3, 5, 8]]] + Tensor[log[u[1]*u[2]*v[1]*v[2]], 
   log[(u[1]*u[2])/(v[1]*v[2])], 
   (3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/64 - 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/16 + 
    (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/64 + 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])]/16 - 
    (3*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])])/64 + 
    alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/16 - 
    (3*alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])])/64 - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/16 + eL[4]/16 + eL[5]/8 + 
    eL[8]/16 + eL[9]/16 + 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[10, cap1[{2, 3}, {5, 6}, 
          {7, 8}]]*ab[1, 2, 3, 10]^2*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 4, 5]^2*ab[4, 5, 9, 10]^4*
        ab[5, 6, 7, 8]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, 9, 10]^2)/
       (ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[10, cap1[{2, 3}, {4, 5}, 
          {7, 8}]]*ab[1, 4, 5, 10]^4*ab[2, 3, 7, 8]^4*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 9, 10]^4*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]])]/64, wp[Infinity]] + 
  Tensor[log[u[1]*u[2]*v[1]*v[2]], log[(u[1]*u[2])/(v[1]*v[2])], 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
       ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
        cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
       ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]])], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/16 + 
  Tensor[log[u[1]*u[2]*v[1]*v[2]], log[(u[1]*u[2])/(v[1]*v[2])], 
   (alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     2*alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
          (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
         zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     2*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] + 
     2*alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
          (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
         zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
           ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
           ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])] - 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] - 
     2*alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
         ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 4, 5, 10]^2*
         ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[7, 8, cap[{2, 3}, {4, 5, 6}], cap[{9, 10}, {4, 5, 6}]])/
        (ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*ab[10, cap1[{2, 3}, {4, 5}, 
           {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 6, 9, 10]^2))])/32, wm[Infinity] - wp[Infinity]/2] - 
  Tensor[log[u[1]*u[2]*v[1]*v[2]], log[(u[1]*u[2])/(v[1]*v[2])], 
   (-alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
        (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] - 
     alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
       (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
     2*alog[(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*ab[5, 6, 7, 8])/
          (ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*ab[2, 3, 7, 8]) + 
         zz[3, 6, 8, 10])/(-1 + (ab[10, cap1[{8, 7}, {3, 2}, {1, 9}]]*
           ab[5, 6, 7, 8])/(ab[10, cap1[{8, 7}, {6, 5}, {1, 9}]]*
           ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     log[(ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[2, 3, 4, 5]^2*
        ab[5, 6, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]])/
       (ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*ab[1, 2, 3, 10]^2*
        ab[9, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]])])/32, 
   -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]] - 
  Tensor[log[u[1]*u[2]*v[1]*v[2]], log[(u[2]*v[1])/(u[1]*v[2])], 
   (alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] - 
     alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
     log[(ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8])/
       (ab[1, 2, 3, 10]*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]^2*ab[4, 5, 9, 10]^2)])/
    32, -1/2*wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] - 
  Tensor[log[u[1]*u[2]*v[1]*v[2]], log[(u[2]*v[1])/(u[1]*v[2])], 
   (-alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[(ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10])/
       (ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8])])/
    32, -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]] + 
  Tensor[log[u[1]*u[2]*v[1]*v[2]], log[(u[1]*v[2])/(u[2]*v[1])], 
   (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     log[(ab[1, 2, 3, 10]*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]^2*ab[4, 5, 9, 10]^2)/
       (ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8])])/
    32, -1/2*wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] + 
  Tensor[log[u[1]*u[2]*v[1]*v[2]], log[(u[1]*v[2])/(u[2]*v[1])], 
   (alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] - 
     alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
     log[(ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8])/
       (ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10])])/
    32, -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] + 
  Tensor[log[u[1]*u[2]*v[1]*v[2]], log[(u[1]*v[2])/(u[2]*v[1])], 
   (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[(ab[1, 4, 5, 10]^2*ab[1, 7, 8, 10]*ab[2, 3, 5, 6]*ab[2, 3, 9, 10]*
        ab[4, 5, 7, 8]*ab[5, 6, 9, 10]^2)/(ab[1, 2, 3, 10]*ab[1, 5, 6, 10]^2*
        ab[2, 3, 4, 5]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]*ab[7, 8, 9, 10])])/
    32, wm[Infinity] - wp[Infinity]/2] + Tensor[log[u[1]*u[2]*v[1]*v[2]], 
   log[(u[1]*v[2])/(u[2]*v[1])], 
   alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])]/64 - 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]]/64 + 
    alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])]/64 - 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/64 + eL[11]/16 + eL[12]/16 + 
    log[(ab[1, 2, 3, 10]*ab[1, 5, 6, 10]^6*ab[2, 3, 4, 5]*ab[2, 3, 9, 10]^7*
        ab[4, 5, 7, 8]^7*ab[5, 6, 7, 8]*ab[7, 8, 9, 10])/
       (ab[1, 4, 5, 10]^2*ab[1, 7, 8, 10]^5*ab[2, 3, 5, 6]^5*ab[2, 3, 7, 8]^4*
        ab[4, 5, 9, 10]^6*ab[5, 6, 9, 10]^2)]/64, wp[Infinity]] + 
  Tensor[log[u[1]*u[2]*v[1]*v[2]], log[(u[2]*u[3]^2*u[4]^2*v[2])/
     (u[1]*v[1])], (-alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] - 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] + 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] + 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 7, 8, 10]*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])/
        (ab[1, 2, 3, 10]^3*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]^3*
         ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^2*
         ab[7, 8, 9, 10]^2))])/32, -1/2*wp[Infinity] + 
    wp[-1 + zz[1, 3, 5, 8]]] - Tensor[log[u[1]*u[2]*v[1]*v[2]], 
   log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   (-alog[(1 - zzb[1, 3, 5, 8])/(1 - zz[1, 3, 5, 8])] + 
     alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
       (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] + 
     alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
       (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] - 
     alog[zzb[1, 3, 5, 8]/zz[1, 3, 5, 8]] + 
     log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*
         ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[1, 7, 8, 10]*
         ab[1, 10, cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*
         ab[2, 3, 5, 6]^2*ab[2, 3, 9, 10]^2*ab[4, 5, 7, 8]*
         ab[4, 5, cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]])/
        (ab[1, 2, 3, 10]^3*ab[1, 5, 6, 10]^2*ab[2, 3, 4, 5]^3*
         ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^2*
         ab[7, 8, 9, 10]^2))])/32, -1/2*wp[Infinity] + 
    wp[-1 + zzb[1, 3, 5, 8]]] + Tensor[log[u[1]*u[2]*v[1]*v[2]], 
    log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
       ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
        cap[{7, 8}, {4, 5, 6}]]*ab[4, 5, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
       ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
        cap[{7, 8}, {9, 10, 1}]]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
        cap[{9, 10}, {4, 5, 6}]])], 
    wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]/2]/16 + 
  Tensor[log[u[1]*u[2]*v[1]*v[2]], log[(u[2]*u[3]^2*u[4]^2*v[2])/
     (u[1]*v[1])], (alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])] + 
     alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]] - 
     alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
       (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])] - 
     alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
       (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])] - 
     alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] + 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])] - 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     log[-((ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
         ab[10, cap1[{2, 3}, {5, 6}, {7, 8}]]*ab[1, 7, 8, 10]*
         ab[1, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]]*
         ab[2, 3, 4, 5]*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*
         ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[7, 8, 9, 10])/(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*
         ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*ab[1, 2, 3, 10]*
         ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]*
         ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
         ab[5, 6, 7, 8]*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
          cap[{9, 10}, {4, 5, 6}]]))])/32, wm[Infinity] - wp[Infinity]/2] + 
  Tensor[log[u[1]*u[2]*v[1]*v[2]], log[(u[2]*u[3]^2*u[4]^2*v[2])/
     (u[1]*v[1])], alog[(1 - zz[1, 3, 5, 8])/(1 - zzb[1, 3, 5, 8])]/64 + 
    alog[zz[1, 3, 5, 8]/zzb[1, 3, 5, 8]]/64 - 
    (3*alog[(-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zz[1, 3, 5, 8])/
        (-1 - ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])])/64 + 
    alog[(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 4, 5])/
         (ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*ab[2, 3, 7, 8]) + 
        zz[1, 3, 5, 8])/(-1 + (ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 4, 5])/(ab[10, cap1[{2, 3}, {4, 5}, {9, 1}]]*
          ab[2, 3, 7, 8]) + zzb[1, 3, 5, 8])]/32 - 
    (3*alog[(-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zz[1, 3, 5, 8])/
        (-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10]) + zzb[1, 3, 5, 8])])/64 - 
    (3*alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])])/64 + 
    (3*alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])])/64 - 
    alog[((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*ab[2, 3, 5, 6])/
         (ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*ab[2, 3, 7, 8]) - 
        zz[3, 6, 8, 10])/((ab[10, cap1[{2, 3}, {7, 8}, {9, 1}]]*
          ab[2, 3, 5, 6])/(ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]*
          ab[2, 3, 7, 8]) - zzb[3, 6, 8, 10])]/32 + 
    (3*alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])/
        (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
            ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])])/64 + 
    alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]]/64 + eL[1]/8 - eL[3]/8 - 
    eL[4]/16 - eL[5]/8 - eL[6]/8 - eL[8]/16 - eL[9]/16 + eL[10]/8 + 
    eL[11]/16 + eL[12]/16 + 
    log[(ab[5, cap1[{2, 3}, {7, 8}, {9, 10}]]*ab[10, cap1[{2, 3}, {5, 6}, 
          {7, 8}]]*ab[1, 2, 3, 10]^15*ab[1, 5, 6, 10]^6*ab[2, 3, 4, 5]^5*
        ab[2, 3, 9, 10]*ab[4, 5, 7, 8]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^7*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10]^5*ab[7, 8, cap[{2, 3}, {4, 5, 6}], 
         cap[{9, 10}, {4, 5, 6}]])/(ab[5, cap1[{2, 3}, {7, 8}, {10, 1}]]*
        ab[10, cap1[{2, 3}, {4, 5}, {7, 8}]]*
        ab[10, cap1[{2, 3}, {5, 6}, {9, 1}]]^8*ab[1, 4, 5, 10]^6*
        ab[1, 7, 8, 10]^5*ab[1, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]]*ab[2, 3, 5, 6]^5*ab[2, 3, 7, 8]^8*
        ab[4, 5, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[5, 6, 9, 10]^2)]/64, wp[Infinity]] + 
  Tensor[log[u[1]*u[2]*v[1]*v[2]], log[(u[2]*u[3]^2*u[4]^2*v[2])/
     (u[1]*v[1])], (-alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] - 
     alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
     log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
        ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*
        ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]])/(ab[1, 2, 3, 10]^2*ab[1, 5, 6, 10]^2*
        ab[2, 3, 4, 5]^2*ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*
        ab[7, 8, 9, 10]^3)])/32, -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] - 
  Tensor[log[u[1]*u[2]*v[1]*v[2]], log[(u[2]*u[3]^2*u[4]^2*v[2])/
     (u[1]*v[1])], (-alog[(1 - zz[3, 6, 8, 10])/(1 - zzb[3, 6, 8, 10])] - 
     alog[zz[3, 6, 8, 10]/zzb[3, 6, 8, 10]] + 
     alog[(-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zz[3, 6, 8, 10])/
       (-1 - ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8]) + zzb[3, 6, 8, 10])] + 
     alog[(-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zz[3, 6, 8, 10])/
       (-1 - ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10]) + zzb[3, 6, 8, 10])] + 
     log[(ab[5, cap1[{8, 7}, {3, 2}, {10, 9}]]*
        ab[10, cap1[{8, 7}, {6, 5}, {3, 2}]]*ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*
        ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[5, 6, cap[{3, 2}, {1, 10, 9}], 
         cap[{8, 7}, {1, 10, 9}]]*ab[9, 10, cap[{3, 2}, {6, 5, 4}], 
         cap[{8, 7}, {6, 5, 4}]])/(ab[1, 2, 3, 10]^2*ab[1, 5, 6, 10]^2*
        ab[2, 3, 4, 5]^2*ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8]^3*
        ab[7, 8, 9, 10]^3)])/32, -1/2*wp[Infinity] + wp[-zz[3, 6, 8, 10]]] - 
  Tensor[log[u[1]*u[2]*v[1]*v[2]], log[(v[1]*v[2])/(u[1]*u[2])], 
   (2*alog[(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*ab[1, 2, 3, 10])/
           (ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*ab[2, 3, 7, 8])) - 
         zzb[1, 3, 5, 8])/(-((ab[5, cap1[{3, 2}, {8, 7}, {6, 4}]]*
            ab[1, 2, 3, 10])/(ab[5, cap1[{3, 2}, {1, 10}, {6, 4}]]*
            ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
     alog[(-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[1, 3, 5, 8])/
       (-(ab[1, 9, 10, cap[{3, 2}, {8, 7, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[1, 3, 5, 8])] - 
     alog[(-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[1, 3, 5, 8])/
       (-(ab[4, 5, 6, cap[{8, 7}, {3, 2, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[1, 3, 5, 8])] + 
     log[-((ab[5, cap1[{3, 2}, {1, 10}, {8, 7}]]*ab[1, 10, 
          cap[{3, 2}, {6, 5, 4}], cap[{8, 7}, {6, 5, 4}]]*ab[7, 8, 9, 10]^2)/
        (ab[10, cap1[{3, 2}, {8, 7}, {5, 4}]]*ab[4, 5, 
          cap[{3, 2}, {1, 10, 9}], cap[{8, 7}, {1, 10, 9}]]*
         ab[5, 6, 7, 8]^2))])/32, -1/2*wp[Infinity] + 
    wp[-1 + zzb[1, 3, 5, 8]]] + Tensor[log[u[1]*u[2]*v[1]*v[2]], 
   log[(v[1]*v[2])/(u[1]*u[2])], 
   (-alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] - 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
     2*alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
          (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
         zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
           ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
           ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] + 
     log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*ab[1, 2, 3, 10]^2*
        ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]])/
       (ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[2, 3, 4, 5]^2*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])])/32, 
   -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] + 
  Tensor[log[(u[3]*v[1]*v[2])/(u[1]*u[2]*u[4])], log[u[5]], 
   (-3*alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] - 
     2*alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
          (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
         zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
           ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
           ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] + 
     3*alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
     log[(ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 5, 6, 10]^6*
        ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^3*ab[4, 5, 7, 8]^6*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[7, 8, 9, 10]^3)/(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
        ab[1, 2, 3, 10]^2*ab[1, 7, 8, 10]^6*ab[2, 3, 5, 6]^3*
        ab[4, 5, 9, 10]^6*ab[5, 6, 7, 8]^3*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]])])/8, -1/2*wp[Infinity] + 
    wp[-zzb[3, 6, 8, 10]]] + Tensor[log[(u[3]*v[1]*v[2])/(u[1]*u[2]*u[4])], 
   log[(u[1]*v[2])/(u[2]*v[1])], 
   (-alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] - 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] - 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] - 
     alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
     log[(ab[1, 2, 3, 10]^2*ab[1, 7, 8, 10]^2*ab[2, 3, 4, 5]^2*ab[2, 3, 5, 6]*
        ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[5, 6, 7, 8]*ab[5, 6, 9, 10]^4*
        ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
        ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 5, 6, 10]^2*
        ab[2, 3, 7, 8]^2*ab[4, 5, 9, 10]^2*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[9, 10, cap[{2, 3}, {4, 5, 6}], 
         cap[{7, 8}, {4, 5, 6}]])])/16, -1/2*wp[Infinity] + 
    wp[-zzb[3, 6, 8, 10]]] + Tensor[log[(u[3]*v[1]*v[2])/(u[1]*u[2]*u[4])], 
   log[(u[2]*v[2])/(u[1]*v[1])], 
   (2*alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] - 
     alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] - 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
     2*alog[((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*ab[7, 8, 9, 10])/
          (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*ab[2, 3, 7, 8]) - 
         zzb[3, 6, 8, 10])/((ab[5, cap1[{7, 8}, {2, 3}, {4, 6}]]*
           ab[7, 8, 9, 10])/(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]*
           ab[2, 3, 7, 8]) - zz[3, 6, 8, 10])] - 
     2*alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
     log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
        ab[10, cap1[{7, 8}, {9, 1}, {5, 6}]]^4*ab[1, 2, 3, 10]^2*
        ab[2, 3, 5, 6]^2*ab[4, 5, 7, 8]^4*ab[7, 8, 9, 10]^2*
        ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]])/
       (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]^4*
        ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*ab[1, 7, 8, 10]^4*
        ab[2, 3, 4, 5]^2*ab[2, 3, 9, 10]^2*ab[5, 6, 7, 8]^2*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]])])/16, 
   -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] + 
  Tensor[log[(u[3]*v[1]*v[2])/(u[1]*u[2]*u[4])], 
   log[(u[2]*u[3]^2*u[4]^2*v[2])/(u[1]*v[1])], 
   (-alog[(1 - zzb[3, 6, 8, 10])/(1 - zz[3, 6, 8, 10])] + 
     alog[zzb[3, 6, 8, 10]/zz[3, 6, 8, 10]] + 
     log[(ab[1, 5, 6, 10]^2*ab[2, 3, 9, 10]*ab[4, 5, 7, 8]^2*ab[7, 8, 9, 10])/
       (ab[1, 7, 8, 10]^2*ab[2, 3, 5, 6]*ab[4, 5, 9, 10]^2*ab[5, 6, 7, 8])])/
    16, -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] + 
  Tensor[log[(u[3]*v[1]*v[2])/(u[1]*u[2]*u[4])], 
   log[(v[1]*v[2])/(u[1]*u[2])], 
   (-alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
        (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
            ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] - 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
     log[(ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]^2*
        ab[10, cap1[{7, 8}, {9, 1}, {5, 6}]]^2*ab[1, 2, 3, 10]^2*
        ab[2, 3, 4, 5]^2*ab[5, 6, 9, 10]^2)/
       (ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*ab[10, cap1[{7, 8}, {2, 3}, 
          {5, 6}]]*ab[1, 5, 6, 10]^2*ab[4, 5, 9, 10]^2*
        ab[5, 6, cap[{2, 3}, {9, 10, 1}], cap[{7, 8}, {9, 10, 1}]]*
        ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]])])/8, 
   -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] + 
  Tensor[log[(u[3]*v[1]*v[2])/(u[1]*u[2]*u[4])], 
   log[(u[3]*v[1]*v[2])/(u[1]*u[2]*u[4])], 
   (alog[(-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zzb[3, 6, 8, 10])/
       (-(ab[1, 9, 10, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
           ab[2, 3, 7, 8])) - zz[3, 6, 8, 10])] + 
     alog[(-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zzb[3, 6, 8, 10])/
       (-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
           ab[4, 5, 6, 10])) - zz[3, 6, 8, 10])] + 
     log[(ab[5, cap1[{7, 8}, {9, 10}, {2, 3}]]*
        ab[10, cap1[{7, 8}, {2, 3}, {5, 6}]]*
        ab[7, 8, cap2[{9, 10, 1}, {4, 5, 6}]]^4*ab[1, 5, 6, 10]^4*
        ab[4, 5, 9, 10]^4*ab[5, 6, cap[{2, 3}, {9, 10, 1}], 
         cap[{7, 8}, {9, 10, 1}]]*ab[5, 7, 8, 10]^4*
        ab[9, 10, cap[{2, 3}, {4, 5, 6}], cap[{7, 8}, {4, 5, 6}]])/
       (ab[5, cap1[{7, 8}, {9, 10}, {4, 6}]]^4*
        ab[10, cap1[{7, 8}, {9, 1}, {5, 6}]]^4*ab[1, 2, 3, 10]^2*
        ab[1, 4, 5, 10]^4*ab[2, 3, 4, 5]^2*ab[5, 6, 7, 8]^2*ab[5, 6, 9, 10]^2*
        ab[7, 8, 9, 10]^2)])/8, -1/2*wp[Infinity] + wp[-zzb[3, 6, 8, 10]]];


==> anc/demo.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    151249,       4002]
NotebookOptionsPosition[    143348,       3870]
NotebookOutlinePosition[    143816,       3888]
CellTagsIndexPosition[    143773,       3885]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Ancillary", " ", "file", " ", "to", " ", 
     "\"\<The elliptic double box and symbology beyond polylogarithms\>\"", 
     " ", "by", " ", "Alexander", " ", "Kristensson"}], ",", " ", 
    RowBox[{
    "Matthias", " ", "Wilhelm", " ", "and", " ", "Chi", " ", "Zhang"}], ",", 
    RowBox[{"arXiv", ":", 
     RowBox[{"2106.", 
      RowBox[{"xxxxx", "."}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "This", " ", "file", " ", "contains", " ", "the", " ", "numerical", " ", 
     "evaluation", " ", "of", " ", "the", " ", "map", " ", "to", " ", "the", 
     " ", "torus"}], ",", " ", 
    RowBox[{
    "the", " ", "numerical", " ", "evaluation", " ", "of", " ", "the", " ", 
     "elliptic", " ", "symbol", " ", "letters"}], ",", " ", 
    RowBox[{
    "a", " ", "check", " ", "of", " ", "the", " ", "linear", " ", "relations",
      " ", "between", " ", "them"}], ",", " ", 
    RowBox[{
     RowBox[{
     "a", " ", "check", " ", "of", " ", "the", " ", "reflection", " ", 
      "symmetries", " ", "of", " ", "the", " ", "symbol", " ", "as", " ", 
      "well", " ", "as", " ", "the", " ", "code", " ", "to", " ", "convert", 
      " ", "the", " ", "expression", " ", "for", " ", "the", " ", "10"}], "-", 
     RowBox[{"point", " ", "double"}], "-", 
     RowBox[{
     "box", " ", "integral", " ", "in", " ", "terms", " ", "of", " ", "curly",
       " ", "E4", " ", "functions", " ", "to", " ", "one", " ", "in", " ", 
      "terms", " ", "of", " ", "gamma", " ", "tilde", " ", 
      RowBox[{"functions", "."}]}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.833446104990674*^9, 3.833446106258194*^9}, {
  3.833861729789771*^9, 3.833861772337055*^9}, {3.8338618125912647`*^9, 
  3.8338618514171877`*^9}, {3.83386188203054*^9, 
  3.833862064380866*^9}},ExpressionUUID->"da1bd4e9-e755-4385-9080-\
acf8f75af37f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.833406910558669*^9, 3.8334069132025347`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"6cdd98c4-860e-4d78-a0c8-6513cce5b7c3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NotebookDirectory", "[", "]"}]], "Input",
 CellLabel->"In[35]:=",ExpressionUUID->"0ce59e88-a4b7-4867-a3db-720497c133fa"],

Cell[BoxData["\<\"/Users/zhangchi/Desktop/Code/empl/ancillary file/\"\>"], \
"Output",
 CellChangeTimes->{3.844497402172186*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"2c6c72eb-b1fa-4339-87c7-ea0f7ad54ab0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.83336949835843*^9, 3.833369509510056*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"be6ac6ce-0a07-4c0d-880a-5a21d04d71af"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Basic", " ", "definations", " ", "of", " ", "the", " ", "tours", " ", 
   "and", " ", "the", " ", "map", " ", "from", " ", "kinematics", " ", "to", 
   " ", "torus"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8333774106597*^9, 3.833377456885582*^9}, {
  3.833862068050337*^9, 
  3.8338620743613453`*^9}},ExpressionUUID->"3fcb798c-a88a-462f-98f1-\
1d3d285bc899"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Numercial", " ", "computation", " ", "of", " ", "kinematics"}], 
   " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"randomPositiveZs", "[", "n_", "]"}], ":=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Zs", "=", 
       RowBox[{"Nest", "[", 
        RowBox[{
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", "mat", "}"}], ",", 
           RowBox[{"Block", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"hatted", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Append", "[", 
                    RowBox[{
                    RowBox[{"Total", "[", 
                    RowBox[{"mat", "\[LeftDoubleBracket]", 
                    RowBox[{"#1", ";;", 
                    RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}], "]"}], 
                    ",", "1"}], "]"}], "&"}], ")"}], "/@", 
                   RowBox[{"Range", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"Length", "[", "mat", "]"}]}], "]"}]}], ",", 
                  RowBox[{"Append", "[", 
                   RowBox[{
                    RowBox[{"PadRight", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{
                    "mat", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "]"}]}], "]"}], ",", "1"}], 
                   "]"}]}], "]"}]}], ",", 
               RowBox[{"newRow", "=", 
                RowBox[{"RandomInteger", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"1", ",", "10"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"Length", "[", "mat", "]"}], "}"}]}], "]"}]}]}], 
              "}"}], ",", 
             RowBox[{"newRow", " ", "hatted"}]}], "]"}]}], "]"}], ",", 
         RowBox[{"RandomInteger", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "10"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"n", "+", "8"}], ",", "1"}], "}"}]}], "]"}], ",", "3"}], 
        "]"}]}], ";", 
      RowBox[{"Zs", "=", 
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"Inverse", "[", 
           RowBox[{"Transpose", "[", 
            RowBox[{"Zs", "\[LeftDoubleBracket]", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], 
             "\[RightDoubleBracket]"}], "]"}], "]"}], ".", 
          RowBox[{"Transpose", "[", "Zs", "]"}]}], "]"}], 
        "\[LeftDoubleBracket]", 
        RowBox[{"5", ";;", 
         RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}]}], ";"}], ")"}]}], 
   "\n", 
   RowBox[{
    RowBox[{"randomPositiveZs", "[", "20", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"log", "[", 
      RowBox[{"1", "|", 
       RowBox[{"-", "1"}]}], "]"}], ":=", "0"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"sortab", "=", 
     RowBox[{"{", 
      RowBox[{"i_ab", "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"Sort", "[", "i", "]"}], 
        RowBox[{"Signature", "[", "i", "]"}]}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"neabp", "[", "exp_", "]"}], ":=", 
     RowBox[{
      RowBox[{"exp", "//.", "\[VeryThinSpace]", "capexpand"}], "//.", 
      "\[VeryThinSpace]", 
      RowBox[{
       RowBox[{"ab", "[", "x__", "]"}], "\[RuleDelayed]", 
       RowBox[{"Det", "[", 
        RowBox[{"Zs", "\[LeftDoubleBracket]", 
         RowBox[{"{", "x", "}"}], "\[RightDoubleBracket]"}], "]"}]}]}]}], 
    ";"}], "\n", "\n", "\n", 
   RowBox[{
    RowBox[{"uvtoab", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"u", "[", "1", "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"4", ",", "5", ",", "7", ",", "8"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"10", ",", "1", ",", "2", ",", "3"}], "]"}]}], 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"2", ",", "3", ",", "7", ",", "8"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"10", ",", "1", ",", "4", ",", "5"}], "]"}]}]]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "2", "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"7", ",", "8", ",", "9", ",", "10"}], "]"}]}], 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"2", ",", "3", ",", "7", ",", "8"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"5", ",", "6", ",", "9", ",", "10"}], "]"}]}]]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "3", "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"4", ",", "5", ",", "9", ",", "10"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"10", ",", "1", ",", "2", ",", "3"}], "]"}]}], 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"2", ",", "3", ",", "9", ",", "10"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"10", ",", "1", ",", "4", ",", "5"}], "]"}]}]]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "4", "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"5", ",", "6", ",", "10", ",", "1"}], "]"}]}], 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"4", ",", "5", ",", "10", ",", "1"}], "]"}]}]]}], ",", 
       RowBox[{
        RowBox[{"u", "[", "5", "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"5", ",", "6", ",", "9", ",", "10"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"10", ",", "1", ",", "4", ",", "5"}], "]"}]}], 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"4", ",", "5", ",", "9", ",", "10"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"10", ",", "1", ",", "5", ",", "6"}], "]"}]}]]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"7", ",", "8", ",", "10", ",", "1"}], "]"}]}], 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"7", ",", "8", ",", "2", ",", "3"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"10", ",", "1", ",", "4", ",", "5"}], "]"}]}]]}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"9", ",", "10", ",", "2", ",", "3"}], "]"}]}], 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"2", ",", "3", ",", "7", ",", "8"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"9", ",", "10", ",", "5", ",", "6"}], "]"}]}]]}]}], 
      "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"capexpand", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"ab", "[", 
         RowBox[{"x___", ",", " ", 
          RowBox[{"cap", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"a_", ",", " ", "b_"}], "}"}], ",", " ", 
            RowBox[{"{", "c__", "}"}]}], "]"}], ",", " ", "y___"}], "]"}], 
        " ", ":>", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"b", ",", " ", "c"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"x", ",", " ", "a", ",", " ", "y"}], "]"}]}], " ", "+", 
         " ", 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"c", ",", " ", "a"}], "]"}], " ", 
          RowBox[{"ab", "[", 
           RowBox[{"x", ",", " ", "b", ",", " ", "y"}], "]"}]}]}]}], ",", 
       "\n", "               ", 
       RowBox[{
        RowBox[{"ab", "[", 
         RowBox[{"x___", ",", 
          RowBox[{"cap1", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"a_", ",", "b_"}], "}"}], ",", 
            RowBox[{"{", "c__", "}"}], ",", 
            RowBox[{"{", "d__", "}"}]}], "]"}], ",", "y___"}], "]"}], 
        "\[RuleDelayed]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"Length", "[", 
           RowBox[{"{", "y", "}"}], "]"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"ab", "[", 
             RowBox[{"x", ",", "y", ",", "a", ",", "c"}], "]"}], 
            RowBox[{"ab", "[", 
             RowBox[{"x", ",", "y", ",", "b", ",", "d"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"ab", "[", 
             RowBox[{"x", ",", "y", ",", "a", ",", "d"}], "]"}], 
            RowBox[{"ab", "[", 
             RowBox[{"x", ",", "y", ",", "b", ",", "c"}], "]"}]}]}], 
          ")"}]}]}], ",", "\n", "               ", 
       RowBox[{
        RowBox[{"ab", "[", 
         RowBox[{"a___", ",", 
          RowBox[{"cap2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"c_", ",", "d_", ",", "e_"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"f_", ",", "g_", ",", "h_"}], "}"}]}], "]"}], ",", 
          "b___"}], "]"}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"a", ",", "c", ",", "d", ",", "b"}], "]"}], 
          RowBox[{"ab", "[", 
           RowBox[{"e", ",", "f", ",", "g", ",", "h"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"a", ",", "d", ",", "e", ",", "b"}], "]"}], 
          RowBox[{"ab", "[", 
           RowBox[{"c", ",", "f", ",", "g", ",", "h"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"ab", "[", 
           RowBox[{"a", ",", "e", ",", "c", ",", "b"}], "]"}], 
          RowBox[{"ab", "[", 
           RowBox[{"d", ",", "f", ",", "g", ",", "h"}], "]"}]}]}]}]}], 
      "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"zztoab", "[", "n_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"zz", "[", 
         RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":>", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"u", "=", 
             FractionBox[
              RowBox[{
               RowBox[{"ab", "@@", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"a", "-", "1"}], ",", "a", ",", 
                    RowBox[{"b", "-", "1"}], ",", "b"}], "}"}], ",", "n", ",",
                   "1"}], "]"}]}], 
               RowBox[{"ab", "@@", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"c", "-", "1"}], ",", "c", ",", 
                    RowBox[{"d", "-", "1"}], ",", "d"}], "}"}], ",", "n", ",",
                   "1"}], "]"}]}]}], 
              RowBox[{
               RowBox[{"ab", "@@", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"a", "-", "1"}], ",", "a", ",", 
                    RowBox[{"c", "-", "1"}], ",", "c"}], "}"}], ",", "n", ",",
                   "1"}], "]"}]}], 
               RowBox[{"ab", "@@", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"b", "-", "1"}], ",", "b", ",", 
                    RowBox[{"d", "-", "1"}], ",", "d"}], "}"}], ",", "n", ",",
                   "1"}], "]"}]}]}]]}], ",", 
            RowBox[{"v", "=", 
             FractionBox[
              RowBox[{
               RowBox[{"ab", "@@", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"b", "-", "1"}], ",", "b", ",", 
                    RowBox[{"c", "-", "1"}], ",", "c"}], "}"}], ",", "n", ",",
                   "1"}], "]"}]}], 
               RowBox[{"ab", "@@", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"d", "-", "1"}], ",", "d", ",", 
                    RowBox[{"a", "-", "1"}], ",", "a"}], "}"}], ",", "n", ",",
                   "1"}], "]"}]}]}], 
              RowBox[{
               RowBox[{"ab", "@@", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"a", "-", "1"}], ",", "a", ",", 
                    RowBox[{"c", "-", "1"}], ",", "c"}], "}"}], ",", "n", ",",
                   "1"}], "]"}]}], 
               RowBox[{"ab", "@@", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"b", "-", "1"}], ",", "b", ",", 
                    RowBox[{"d", "-", "1"}], ",", "d"}], "}"}], ",", "n", ",",
                   "1"}], "]"}]}]}]]}]}], "}"}], ",", 
          FractionBox[
           RowBox[{"1", "+", "u", "-", "v", "+", 
            SqrtBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "u"}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "u", "-", "v"}], ")"}], "2"]}]]}], "2"]}], 
         "]"}]}], ",", "\n", 
       RowBox[{
        RowBox[{"zzb", "[", 
         RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":>", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"u", "=", 
             FractionBox[
              RowBox[{
               RowBox[{"ab", "@@", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"a", "-", "1"}], ",", "a", ",", 
                    RowBox[{"b", "-", "1"}], ",", "b"}], "}"}], ",", "n", ",",
                   "1"}], "]"}]}], 
               RowBox[{"ab", "@@", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"c", "-", "1"}], ",", "c", ",", 
                    RowBox[{"d", "-", "1"}], ",", "d"}], "}"}], ",", "n", ",",
                   "1"}], "]"}]}]}], 
              RowBox[{
               RowBox[{"ab", "@@", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"a", "-", "1"}], ",", "a", ",", 
                    RowBox[{"c", "-", "1"}], ",", "c"}], "}"}], ",", "n", ",",
                   "1"}], "]"}]}], 
               RowBox[{"ab", "@@", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"b", "-", "1"}], ",", "b", ",", 
                    RowBox[{"d", "-", "1"}], ",", "d"}], "}"}], ",", "n", ",",
                   "1"}], "]"}]}]}]]}], ",", 
            RowBox[{"v", "=", 
             FractionBox[
              RowBox[{
               RowBox[{"ab", "@@", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"b", "-", "1"}], ",", "b", ",", 
                    RowBox[{"c", "-", "1"}], ",", "c"}], "}"}], ",", "n", ",",
                   "1"}], "]"}]}], 
               RowBox[{"ab", "@@", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"d", "-", "1"}], ",", "d", ",", 
                    RowBox[{"a", "-", "1"}], ",", "a"}], "}"}], ",", "n", ",",
                   "1"}], "]"}]}]}], 
              RowBox[{
               RowBox[{"ab", "@@", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"a", "-", "1"}], ",", "a", ",", 
                    RowBox[{"c", "-", "1"}], ",", "c"}], "}"}], ",", "n", ",",
                   "1"}], "]"}]}], 
               RowBox[{"ab", "@@", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"b", "-", "1"}], ",", "b", ",", 
                    RowBox[{"d", "-", "1"}], ",", "d"}], "}"}], ",", "n", ",",
                   "1"}], "]"}]}]}]]}]}], "}"}], ",", 
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"(", 
            RowBox[{"1", "+", "u", "-", "v", "-", 
             SqrtBox[
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "u"}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "u", "-", "v"}], ")"}], "2"]}]]}], 
            ")"}]}]}], "]"}]}]}], "}"}]}], ";"}], "\n", "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Numerical", " ", "computation", " ", "of", " ", "torus", " ", "images", 
     " ", "and", " ", "tau"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"ellipticP", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           RowBox[{"u", "[", "2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"x", " ", 
              RowBox[{"u", "[", "4", "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"v", "[", "1", "]"}]}], "+", 
             RowBox[{"x", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"u", "[", "1", "]"}], "+", 
                RowBox[{"v", "[", "1", "]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"u", "[", "2", "]"}], " ", 
              RowBox[{"u", "[", "4", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"u", "[", "1", "]"}], "+", 
                RowBox[{"x", " ", 
                 RowBox[{"v", "[", "1", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"v", "[", "1", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"u", "[", "1", "]"}], "-", 
                RowBox[{"x", " ", 
                 RowBox[{"v", "[", "1", "]"}]}], "+", 
                RowBox[{"v", "[", "2", "]"}], "-", 
                RowBox[{
                 RowBox[{"u", "[", "3", "]"}], " ", 
                 RowBox[{"v", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"u", "[", "2", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"u", "[", "1", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "x", " ", 
                    RowBox[{"u", "[", "4", "]"}]}]}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"u", "[", "4", "]"}], "+", 
                   RowBox[{"2", " ", "x", " ", 
                    RowBox[{"u", "[", "4", "]"}]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"x", " ", 
                    RowBox[{"v", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"v", "[", "1", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"v", "[", "1", "]"}]}], "-", 
                RowBox[{"v", "[", "2", "]"}], "+", 
                RowBox[{"x", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"u", "[", "1", "]"}], "+", 
                   RowBox[{"v", "[", "1", "]"}], "-", 
                   RowBox[{"v", "[", "2", "]"}], "+", 
                   RowBox[{
                    RowBox[{"u", "[", "3", "]"}], " ", 
                    RowBox[{"v", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], "2"]}], ")"}], ")"}], "/.", 
       RowBox[{"x", "\[RuleDelayed]", 
        FractionBox["x", 
         RowBox[{"v", "[", "1", "]"}]]}]}], "//", "Factor"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"xytoXY", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", ":>", 
        FractionBox[
         RowBox[{
          RowBox[{"6", " ", "a1"}], "-", 
          RowBox[{"a2", " ", "a3"}], "+", 
          RowBox[{"12", " ", "a3", " ", "X"}], "-", 
          RowBox[{"24", " ", "Y"}]}], 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["a3", "2"]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"a2", "+", 
             RowBox[{"6", " ", "X"}]}], ")"}]}]}]]}], ",", 
       RowBox[{"y", ":>", 
        FractionBox[
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["a3", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a2", "2"], "-", 
             RowBox[{"144", " ", 
              SuperscriptBox["X", "2"]}]}], ")"}]}], "+", 
          RowBox[{"108", " ", "a2", " ", "a3", " ", 
           RowBox[{"(", 
            RowBox[{"a1", "-", 
             RowBox[{"4", " ", "Y"}]}], ")"}]}], "-", 
          RowBox[{"27", " ", 
           SuperscriptBox["a3", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"a1", "-", 
             RowBox[{"4", " ", "Y"}]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox["a2", "3"]}], "-", 
             RowBox[{"864", " ", "a2", " ", 
              SuperscriptBox["X", "2"]}], "+", 
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a1", "2"], "-", 
                RowBox[{"8", " ", "a1", " ", "Y"}], "+", 
                RowBox[{"16", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    SuperscriptBox["X", "3"]}], "+", 
                   SuperscriptBox["Y", "2"]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["a3", "2"]}], "-", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"a2", "+", 
                RowBox[{"6", " ", "X"}]}], ")"}]}]}], ")"}], "2"]}]]}]}], 
      "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"XYtoxy", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"X", "\[Rule]", 
        RowBox[{
         FractionBox["1", "12"], " ", 
         RowBox[{"(", 
          RowBox[{"a2", "+", 
           RowBox[{"3", " ", "a3", " ", "x"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"6", " ", "y"}]}], ")"}]}]}], ",", 
       RowBox[{"Y", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], 
         RowBox[{"(", 
          RowBox[{"a1", "+", 
           RowBox[{"2", " ", "a2", " ", "x"}], "+", 
           RowBox[{"3", " ", "a3", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["x", "3"]}], "+", 
           RowBox[{"a3", " ", "y"}], "+", 
           RowBox[{"4", " ", "x", " ", "y"}]}], ")"}]}]}]}], "}"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"aitouv", "=", 
     RowBox[{"Thread", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a0", ",", "a1", ",", "a2", ",", "a3"}], "}"}], "->", 
       RowBox[{"DeleteCases", "[", 
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{"ellipticP", ",", "x"}], "]"}], ",", "1"}], "]"}]}], 
      "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"weierstrasscubic", "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Total", "[", 
        RowBox[{"Union", "[", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Y", "/.", 
            RowBox[{"Solve", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Factor", "[", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["y", "2"], "-", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["x", "4"], "+", 
                    RowBox[{"a3", " ", 
                    SuperscriptBox["x", "3"]}], "+", 
                    RowBox[{"a2", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    RowBox[{"a1", " ", "x"}], "+", "a0"}], ")"}]}], "/.", 
                 "xytoXY"}], "]"}], "\[Equal]", "0"}], ",", "Y"}], "]"}]}], 
           ")"}], "2"], "]"}], "]"}], ",", "X"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"rg", "[", "2", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{"weierstrasscubic", ",", "X"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "/.", "aitouv"}], "//", 
      "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"rg", "[", "3", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{"weierstrasscubic", ",", "X"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "/.", "aitouv"}], "//", 
      "Simplify"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"numkappa", "[", 
      RowBox[{"z_", ",", 
       RowBox[{"precision_", ":", "50"}]}], "]"}], ":=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"6", "a1"}], "-", 
            RowBox[{"a2", " ", "a3"}], "+", 
            RowBox[{"12", " ", "a3", " ", 
             RowBox[{"WeierstrassP", "[", 
              RowBox[{"z", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"rg", "[", "2", "]"}], ",", 
                 RowBox[{"rg", "[", "3", "]"}]}], "}"}]}], "]"}]}], "-", 
            RowBox[{"24", 
             RowBox[{"WeierstrassPPrime", "[", 
              RowBox[{"z", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"rg", "[", "2", "]"}], ",", 
                 RowBox[{"rg", "[", "3", "]"}]}], "}"}]}], "]"}]}]}], 
           RowBox[{
            RowBox[{"3", 
             SuperscriptBox["a3", "2"]}], "-", 
            RowBox[{"8", 
             RowBox[{"(", 
              RowBox[{"a2", "+", 
               RowBox[{"6", 
                RowBox[{"WeierstrassP", "[", 
                 RowBox[{"z", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"rg", "[", "2", "]"}], ",", 
                    RowBox[{"rg", "[", "3", "]"}]}], "}"}]}], "]"}]}]}], 
              ")"}]}]}]], "/.", "aitouv"}], "/.", "uvtoab"}], "//", "neabp"}],
        ",", "50"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"numwp", "[", 
      RowBox[{"c_", ",", 
       RowBox[{"precision_", ":", "60"}]}], "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"c", "===", "\[Infinity]"}], ",", 
       RowBox[{"2", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"WeierstrassHalfPeriodW3", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"rg", "[", "2", "]"}], ",", 
               RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", "uvtoab"}], "//",
             "neabp"}], "]"}], ",", "precision"}], "]"}]}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"InverseWeierstrassP", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"X", ",", "Y"}], "}"}], "/.", "XYtoxy"}], "//.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"x", "\[RuleDelayed]", "c"}], ",", 
                  RowBox[{"y", "\[RuleDelayed]", 
                   SqrtBox["ellipticP"]}]}], "}"}]}], "/.", "aitouv"}], "/.", 
              
              RowBox[{"zztoab", "[", "10", "]"}]}], "/.", "uvtoab"}], "//", 
            "neabp"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"rg", "[", "2", "]"}], ",", 
               RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", "uvtoab"}], "//",
             "neabp"}]}], "]"}], ",", "precision"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"numwm", "[", 
      RowBox[{"c_", ",", 
       RowBox[{"precision_", ":", "60"}]}], "]"}], ":=", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"wpinf", "=", 
          RowBox[{"2", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{"WeierstrassHalfPeriodW3", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"rg", "[", "2", "]"}], ",", 
                  RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", "uvtoab"}], "//",
                "neabp"}], "]"}], ",", "precision"}], "]"}]}]}], ",", 
         RowBox[{"wminf", "=", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"InverseWeierstrassP", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    FractionBox["1", "48"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", "a2"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a3", "2"]}]}], ")"}]}], ",", 
                   RowBox[{
                    FractionBox["1", "32"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", "a1"}], "+", 
                    RowBox[{"4", " ", "a2", " ", "a3"}], "-", 
                    SuperscriptBox["a3", "3"]}], ")"}]}]}], "}"}], "/.", 
                 "aitouv"}], "/.", "uvtoab"}], "//", "neabp"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"rg", "[", "2", "]"}], ",", 
                  RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", "uvtoab"}], "//",
                "neabp"}]}], "]"}], ",", "precision"}], "]"}]}]}], "}"}], ",",
        "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"c", "===", "\[Infinity]"}], ",", "wminf", ",", 
         RowBox[{"wminf", "+", "wpinf", "-", 
          RowBox[{"numwp", "[", 
           RowBox[{"c", ",", "precision"}], "]"}]}]}], "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}]}]}]], "Code",
 CellChangeTimes->{
  3.8333775639967833`*^9, {3.833377635853302*^9, 3.833377707067132*^9}, {
   3.8333780379772043`*^9, 3.8333780402874317`*^9}, {3.833378371074142*^9, 
   3.833378371281039*^9}, {3.833406978874208*^9, 3.83340697892656*^9}, {
   3.833812968848942*^9, 3.833812971465164*^9}, 3.833813008215667*^9, {
   3.8338621210331783`*^9, 3.833862131443595*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"d84f3450-f241-4270-b289-9e5abc52344d"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Two", " ", "periods", " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["\[Omega]", "1"], ",", " ", 
     SubscriptBox["\[Omega]", "2"]}], ")"}], " ", "of", " ", "the", " ", 
   "torus"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.833377571968626*^9, 3.833377591698105*^9}, {
   3.833377777425194*^9, 3.83337779863526*^9}, 3.833377842379568*^9, {
   3.833378765729373*^9, 
   3.833378781232163*^9}},ExpressionUUID->"fc7c0ea0-904c-4746-a6d0-\
476225cf3fbf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"2", 
    RowBox[{"WeierstrassHalfPeriods", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"rg", "[", "2", "]"}], ",", 
         RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", "uvtoab"}], "//", 
      "neabp"}], "]"}]}], ",", "50"}], "]"}]], "Input",
 CellChangeTimes->{{3.833377801068296*^9, 3.833377828425578*^9}, {
  3.833378770071218*^9, 3.833378771022685*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"cf17bd9a-0edb-4902-b668-ff4c21015616"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
    "-", "8.378293340998319490321794380549842217308658914354448159325151792951\
92509164853`50."}], " ", "\[ImaginaryI]"}], ",", 
   "30.63251018346843982226806623059359225900434234512050321359076639016513355\
03989`50."}], "}"}]], "Output",
 CellChangeTimes->{{3.833377818138939*^9, 3.8333778291105623`*^9}, 
   3.833407245145791*^9, 3.833812845764145*^9, 3.833813238270563*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"7379e11c-f908-4ddb-b3ce-04c381344b10"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Two", " ", "torus", " ", "unnormalized", " ", "images", " ", "of", " ", 
    "the", " ", 
    RowBox[{"kinematics", ".", " ", "The"}], " ", "default", " ", "precision",
     " ", "is", " ", "60."}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Be", " ", 
     RowBox[{"Careful", ":", " ", 
      RowBox[{
       RowBox[{
       "tours", " ", "images", " ", "are", " ", "computed", " ", "by", " ", 
        "the", " ", "Mathematica", " ", "build"}], "-", 
       RowBox[{"in", " ", "function", " ", 
        RowBox[{"InverseWeierstrassP", "[", "]"}]}]}]}]}], ",", 
    RowBox[{
    "this", " ", "function", " ", "has", " ", "different", " ", "conventions",
      " ", "in", " ", "different", " ", "versions", " ", "of", " ", 
     "Mathematica"}], ",", 
    RowBox[{
     RowBox[{
     "the", " ", "convention", " ", "used", " ", "in", " ", "this", " ", 
      "notebook", " ", "is", " ", "the", " ", "one", " ", "such", " ", "that",
       " ", 
      RowBox[{"InverseWeierstrassP", "[", 
       RowBox[{"2.", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "=", 
     "1.901633711093949`"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8333778514046288`*^9, 3.8333779597586946`*^9}, 
   3.833378059661668*^9, {3.833862144772437*^9, 3.8338621661445293`*^9}, {
   3.833863442410886*^9, 3.8338634444609337`*^9}, {3.8462634383492327`*^9, 
   3.846263447722855*^9}, {3.846263569151972*^9, 3.846263698093638*^9}, {
   3.846263741657773*^9, 3.846263745738174*^9}, {3.846263793310999*^9, 
   3.846263814216895*^9}, {3.846263871092722*^9, 3.846263893399817*^9}, {
   3.846315206398731*^9, 3.846315209831902*^9}, {3.846315279142446*^9, 
   3.846315286625486*^9}},ExpressionUUID->"4a8c35fc-4b2a-4031-b7bc-\
f586d3673f46"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"numwp", "[", "\[Infinity]", "]"}], ",", 
   RowBox[{"numwm", "[", "\[Infinity]", "]"}], ",", 
   RowBox[{"numwp", "[", 
    RowBox[{"-", "1"}], "]"}], ",", 
   RowBox[{"numwm", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "30"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.833377961790516*^9, 3.833377990179125*^9}, {
  3.833378063301086*^9, 3.833378064431263*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"f74b8a1a-3dbc-41a0-8830-76757726a0fd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "30.632510183468439822268066230593592259004342345120503213590766390165145352\
14644`60.", ",", 
   RowBox[{
   "12.92910947755002241066438983425393153373439510166598855849609256341748840\
946963`60.12883744053652", "-", 
    RowBox[{
    "4.18914667049915974516089719027492110865432945717722407966257589647596256\
799179`59.63939439382309", " ", "\[ImaginaryI]"}]}], ",", 
   "2.003907944198724360683146995273879571915280909231141989261566796161595232\
02436`60.", ",", 
   RowBox[{
   "41.55771171681973787224930906957364422082`29.992859962165028", "-", 
    RowBox[{
    "4.1891466704991597451608971902749211086543294571772240796626`29.\
639394393823093", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.83337796955015*^9, 3.8333779911434517`*^9}, {
   3.8333780472181883`*^9, 3.833378065494423*^9}, 3.833812848693973*^9, 
   3.833813240464539*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"902753b6-449b-46ca-914f-3cbf882018a0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Map", " ", "from", " ", "the", " ", "torus", " ", "to", " ", "the", " ", 
   "kinematic", " ", 
   RowBox[{"space", ".", " ", "The"}], " ", "default", " ", "percision", " ", 
   "is", " ", "50."}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.833378505602112*^9, 3.83337855574149*^9}, 
   3.8337080611407967`*^9, {3.833862198370184*^9, 
   3.833862213235592*^9}},ExpressionUUID->"18e30be4-bbbb-4445-a221-\
f6c36c52a727"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numkappa", "[", 
  RowBox[{"numwp", "[", 
   RowBox[{"-", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.833378537889125*^9, 3.833378577055534*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"cca73f39-4933-4087-86a6-47a74111bf78"],

Cell[BoxData[
 RowBox[{"-", 
  "0.9999999999999999999999999999999999999999999999999999999999999999999999978\
2569`50."}]], "Output",
 CellChangeTimes->{3.833378566083317*^9, 3.833812851731502*^9, 
  3.833813242490245*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"f7a2706b-7ed8-45d2-990f-e8203778d8b6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Load", " ", "the", " ", "function", " ", "result", " ", "for", " ", "the",
     " ", "double", " ", "box", " ", "in", " ", "terms", " ", "of", " ", "E4",
     " ", "and", " ", "cal", " ", "E4"}], ",", " ", 
   RowBox[{
   "which", " ", "are", " ", "denoted", " ", "by", " ", "dbE4", " ", "and", 
    " ", "dbcE4", " ", 
    RowBox[{"respectively", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.833378590837512*^9, 3.833378642706382*^9}, {
  3.833862222014596*^9, 
  3.833862230169595*^9}},ExpressionUUID->"4ffdfa27-c54b-4f81-a2d7-\
86b53ffd0fa6"],

Cell[BoxData[
 RowBox[{"<<", "dbE4andcE4"}]], "Input",
 CellChangeTimes->{{3.83336951102464*^9, 3.833369518630556*^9}, {
  3.8338132447748127`*^9, 3.8338132467726307`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"f344cc45-4682-4459-8b59-2c2aa70226d7"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Convert", " ", "cal", " ", "E4", " ", "functions", " ", "to", " ", 
   OverscriptBox["\[CapitalGamma]", "~"], " ", "functions"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.833377012476717*^9, 
  3.833377040708152*^9}},ExpressionUUID->"14f54a09-cfcf-4f10-8d4d-\
302d84f1fa1b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Psitokg", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalPsi]", "[", 
       RowBox[{"1", ",", "c_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"kg", "[", 
        RowBox[{"1", ",", 
         RowBox[{"w", "-", 
          RowBox[{"wp", "[", "c", "]"}]}]}], "]"}], "+", 
       RowBox[{"kg", "[", 
        RowBox[{"1", ",", 
         RowBox[{"w", "-", 
          RowBox[{"wm", "[", "c", "]"}]}]}], "]"}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"kg", "[", 
          RowBox[{"1", ",", 
           RowBox[{"w", "-", 
            RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], "+", 
         RowBox[{"kg", "[", 
          RowBox[{"1", ",", 
           RowBox[{"w", "-", 
            RowBox[{"wm", "[", "\[Infinity]", "]"}]}]}], "]"}]}], ")"}]}]}], 
     ",", 
     RowBox[{
      RowBox[{"\[CapitalPsi]", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "c_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"c", "===", "\[Infinity]"}], ",", 
        RowBox[{
         RowBox[{"kg", "[", 
          RowBox[{"1", ",", 
           RowBox[{"w", "-", 
            RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}], "-", 
         RowBox[{"kg", "[", 
          RowBox[{"1", ",", 
           RowBox[{"w", "-", 
            RowBox[{"wm", "[", "\[Infinity]", "]"}]}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"kg", "[", 
          RowBox[{"1", ",", 
           RowBox[{"w", "-", 
            RowBox[{"wp", "[", "c", "]"}]}]}], "]"}], "-", 
         RowBox[{"kg", "[", 
          RowBox[{"1", ",", 
           RowBox[{"w", "-", 
            RowBox[{"wm", "[", "c", "]"}]}]}], "]"}]}]}], "]"}]}], ",", 
     RowBox[{
      SubscriptBox["c", "4"], "\[RuleDelayed]", "1"}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPsi]", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"kg", "[", 
       RowBox[{"0", ",", "0"}], "]"}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"temptG", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"c___", ",", 
      RowBox[{"a_", "+", "b_"}], ",", "d___"}], "}"}], ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"temptG", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"c", ",", "a", ",", "d"}], "}"}], ",", "y"}], "]"}], "+", 
   RowBox[{"temptG", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"c", ",", "b", ",", "d"}], "}"}], ",", "y"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"temptG", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"c___", ",", 
      RowBox[{"-", "a_"}], ",", "d___"}], "}"}], ",", "y_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"temptG", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"c", ",", "a", ",", "d"}], "}"}], ",", "y"}], 
    "]"}]}]}]}], "Code",
 CellChangeTimes->{{3.833377099803362*^9, 3.833377153241034*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"f0fe573c-0049-47eb-8286-cdb10b924ff6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dbinTG", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"dbcE4", "/.", "cpTokinematics"}], "/.", 
       RowBox[{
        RowBox[{"cEE4", "[", 
         RowBox[{
          RowBox[{"{", "x__", "}"}], ",", "y_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"temptG", "[", 
         RowBox[{
          RowBox[{"\[CapitalPsi]", "@@@", 
           RowBox[{"{", "x", "}"}]}], ",", 
          RowBox[{"wp", "[", "y", "]"}]}], "]"}]}]}], "/.", "Psitokg"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"kg", "[", 
         RowBox[{"0", ",", "0"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], ",", 
       RowBox[{
        RowBox[{"kg", "[", 
         RowBox[{"1", ",", 
          RowBox[{"w", "-", "xx_"}]}], "]"}], "\[RuleDelayed]", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"xx", "-", 
           RowBox[{"wp", "[", "0", "]"}]}]}], "}"}]}]}], "}"}]}], "/.", 
    RowBox[{
     RowBox[{"temptG", "[", 
      RowBox[{
       RowBox[{"{", "x__", "}"}], ",", "y_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{"tG", "[", 
      RowBox[{
       RowBox[{"{", "x", "}"}], ",", 
       RowBox[{"y", "-", 
        RowBox[{"wp", "[", "0", "]"}]}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.833377156842968*^9, 3.8333771615614557`*^9}, {
  3.833377195991452*^9, 3.833377384994389*^9}, {3.833713742704569*^9, 
  3.833713748928019*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"6f053bd4-982a-440b-8f27-fc47ce505ffe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dbinTG", "[", 
  RowBox[{"[", 
   RowBox[{"-", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.833378666197155*^9, 3.833378679327528*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"90f2848e-3c70-413a-b832-b24145a62edd"],

Cell[BoxData[
 RowBox[{"tG", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"wp", "[", "0", "]"}]}], "+", 
        RowBox[{"wp", "[", 
         RowBox[{"-", 
          RowBox[{"zzb", "[", 
           RowBox[{"3", ",", "6", ",", "8", ",", "10"}], "]"}]}], "]"}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"wp", "[", "0", "]"}]}], "+", 
        RowBox[{"wp", "[", 
         RowBox[{"-", 
          RowBox[{"zzb", "[", 
           RowBox[{"3", ",", "5", ",", "8", ",", "10"}], "]"}]}], "]"}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"wp", "[", "0", "]"}]}], "+", 
        RowBox[{"wp", "[", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"u", "[", "2", "]"}]}], " ", 
          RowBox[{"u", "[", "4", "]"}], " ", 
          RowBox[{"u", "[", "5", "]"}]}], "]"}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"wp", "[", "0", "]"}]}], "+", 
    RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]], "Output",
 CellChangeTimes->{{3.833378670023961*^9, 3.833378679682633*^9}, 
   3.833713753004291*^9, 3.833812861926486*^9, 3.833813251313632*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"a556f165-513e-4aca-892c-cced350b0c79"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Numercial", " ", "evaluations", " ", "of", " ", "the", " ", "normalized", 
   " ", "tours", " ", "images", " ", "and", " ", "elliptic", " ", "letters"}],
   " ", "*)"}]], "Input",
 CellChangeTimes->{{3.833378733713331*^9, 3.8333787560537*^9}, {
   3.833378802658546*^9, 3.833378830770692*^9}, 
   3.8338622892218*^9},ExpressionUUID->"9e6dd768-ec9a-4783-b00e-020a8e9d428f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"argu", "=", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}], ",", "0", ",", "\[Infinity]", ",", 
      RowBox[{"-", 
       RowBox[{"u", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox[
        RowBox[{"u", "[", "1", "]"}], 
        RowBox[{"u", "[", "3", "]"}]]}], ",", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"u", "[", "2", "]"}]}], " ", 
       RowBox[{"u", "[", "4", "]"}], " ", 
       RowBox[{"u", "[", "5", "]"}]}], ",", 
      RowBox[{"-", 
       RowBox[{"zzb", "[", 
        RowBox[{"3", ",", "5", ",", "8", ",", "10"}], "]"}]}], ",", 
      RowBox[{"-", 
       RowBox[{"zz", "[", 
        RowBox[{"3", ",", "5", ",", "8", ",", "10"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"u", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"u", "[", "4", "]"}]}], ")"}]}], "-", 
       RowBox[{"v", "[", "1", "]"}]}], ",", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"u", "[", "2", "]"}], " ", 
         RowBox[{"u", "[", "3", "]"}], " ", 
         RowBox[{"u", "[", "4", "]"}], " ", 
         RowBox[{"u", "[", "5", "]"}]}], "-", 
        RowBox[{"v", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"u", "[", "4", "]"}], "-", 
        RowBox[{
         RowBox[{"u", "[", "3", "]"}], " ", 
         RowBox[{"u", "[", "4", "]"}], " ", 
         RowBox[{"u", "[", "5", "]"}]}]}]], ",", 
      RowBox[{"-", 
       RowBox[{"v", "[", "1", "]"}]}], ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"v", "[", "1", "]"}], 
        RowBox[{"u", "[", "4", "]"}]]}], ",", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"u", "[", "2", "]"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"u", "[", "3", "]"}], "+", 
           RowBox[{"u", "[", "4", "]"}]}], ")"}]}], "+", 
        RowBox[{"v", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"u", "[", "3", "]"}]}]], ",", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"u", "[", "2", "]"}]}], " ", 
         RowBox[{"u", "[", "3", "]"}], " ", 
         RowBox[{"u", "[", "4", "]"}], " ", 
         RowBox[{"u", "[", "5", "]"}]}], "+", 
        RowBox[{"v", "[", "1", "]"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"u", "[", "3", "]"}]}]], ",", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"u", "[", "2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"u", "[", "4", "]"}]}], ")"}], " ", 
         RowBox[{"u", "[", "4", "]"}], " ", 
         RowBox[{"u", "[", "5", "]"}]}], "+", 
        RowBox[{"v", "[", "1", "]"}], "-", 
        RowBox[{
         RowBox[{"u", "[", "4", "]"}], " ", 
         RowBox[{"u", "[", "5", "]"}], " ", 
         RowBox[{"v", "[", "1", "]"}]}]}], 
       RowBox[{
        RowBox[{"u", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"u", "[", "5", "]"}]}], ")"}]}]], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"zzb", "[", 
        RowBox[{"1", ",", "3", ",", "5", ",", "8"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"zz", "[", 
        RowBox[{"1", ",", "3", ",", "5", ",", "8"}], "]"}]}], ",", 
      RowBox[{"-", 
       RowBox[{"zz", "[", 
        RowBox[{"3", ",", "6", ",", "8", ",", "10"}], "]"}]}], ",", 
      RowBox[{"-", 
       RowBox[{"zzb", "[", 
        RowBox[{"3", ",", "6", ",", "8", ",", "10"}], "]"}]}], ",", 
      FractionBox[
       RowBox[{
        RowBox[{"u", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"u", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"u", "[", "3", "]"}], " ", 
           RowBox[{"u", "[", "4", "]"}], " ", 
           RowBox[{"u", "[", "5", "]"}], " ", 
           RowBox[{"v", "[", "2", "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"u", "[", "1", "]"}], "-", 
        RowBox[{
         RowBox[{"u", "[", "3", "]"}], " ", 
         RowBox[{"v", "[", "2", "]"}]}]}]], ",", 
      FractionBox[
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"u", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"u", "[", "3", "]"}], " ", 
           RowBox[{"u", "[", "4", "]"}], " ", 
           RowBox[{"u", "[", "5", "]"}], " ", 
           RowBox[{"v", "[", "2", "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"u", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"u", "[", "1", "]"}], "-", 
          RowBox[{
           RowBox[{"u", "[", "3", "]"}], " ", 
           RowBox[{"u", "[", "5", "]"}], " ", 
           RowBox[{"v", "[", "2", "]"}]}]}], ")"}]}]], ",", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"u", "[", "1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"u", "[", "2", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"u", "[", "4", "]"}]}], ")"}]}], "-", 
           RowBox[{"v", "[", "1", "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"u", "[", "3", "]"}], " ", 
         RowBox[{"v", "[", "1", "]"}], " ", 
         RowBox[{"v", "[", "2", "]"}]}]}], 
       RowBox[{
        RowBox[{"u", "[", "1", "]"}], "-", 
        RowBox[{
         RowBox[{"u", "[", "3", "]"}], " ", 
         RowBox[{"v", "[", "2", "]"}]}]}]], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"zzb", "[", 
        RowBox[{"1", ",", "3", ",", "6", ",", "8"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"zz", "[", 
        RowBox[{"1", ",", "3", ",", "6", ",", "8"}], "]"}]}], ",", 
      FractionBox[
       RowBox[{"ab", "[", 
        RowBox[{"9", ",", "10", ",", "1", ",", 
         RowBox[{"cap", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"7", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "3", ",", "5"}], "}"}]}], "]"}]}], "]"}], 
       RowBox[{
        RowBox[{"ab", "[", 
         RowBox[{"1", ",", "5", ",", "9", ",", "10"}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"2", ",", "3", ",", "7", ",", "8"}], "]"}]}]], ",", 
      FractionBox[
       RowBox[{"ab", "[", 
        RowBox[{"4", ",", "5", ",", "6", ",", 
         RowBox[{"cap", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"7", ",", "8", ",", "10"}], "}"}]}], "]"}]}], "]"}], 
       RowBox[{
        RowBox[{"ab", "[", 
         RowBox[{"2", ",", "3", ",", "7", ",", "8"}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"4", ",", "5", ",", "6", ",", "10"}], "]"}]}]]}], "}"}]}], 
   ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"randomNormWvalue", "[", "precision_", "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"randomPositiveZs", "[", "20", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"ClearAll", "[", 
      RowBox[{"assignNormW", ",", "tau"}], "]"}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"normWp", "=", 
          FractionBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"numwp", "[", 
               RowBox[{"#", ",", 
                RowBox[{"precision", "+", "10"}]}], "]"}], "&"}], "/@", 
             "argu"}], ")"}], 
           RowBox[{"2", 
            RowBox[{"N", "[", 
             RowBox[{
              RowBox[{"WeierstrassHalfPeriodW1", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"rg", "[", "2", "]"}], ",", 
                   RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", "uvtoab"}], "//",
                 "neabp"}], "]"}], ",", 
              RowBox[{"precision", "+", "10"}]}], "]"}]}]]}], ",", 
         RowBox[{"normWm", "=", 
          RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{"(", 
            FractionBox[
             RowBox[{"Re", "[", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"numwm", "[", 
                  RowBox[{"#", ",", 
                   RowBox[{"precision", "+", "10"}]}], "]"}], "&"}], "/@", 
                "argu"}], ")"}], "]"}], 
             RowBox[{"2", 
              RowBox[{"N", "[", 
               RowBox[{
                RowBox[{"WeierstrassHalfPeriodW1", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"rg", "[", "2", "]"}], ",", 
                    RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", "uvtoab"}], 
                  "//", "neabp"}], "]"}], ",", 
                RowBox[{"precision", "+", "10"}]}], "]"}]}]], ")"}]}]}]}], 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"assignNormW", "=", 
         RowBox[{"Union", "[", 
          RowBox[{
           RowBox[{"Thread", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"wm", "/@", "argu"}], ")"}], "\[Rule]", 
             RowBox[{"N", "[", 
              RowBox[{"normWm", ",", "precision"}], "]"}]}], "]"}], ",", 
           RowBox[{"Thread", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"wp", "/@", "argu"}], ")"}], "\[Rule]", 
             RowBox[{"N", "[", 
              RowBox[{"normWp", ",", "precision"}], "]"}]}], "]"}]}], "]"}]}],
         ";", "\n", 
        RowBox[{"tau", "=", 
         RowBox[{"N", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"N", "[", 
             RowBox[{
              RowBox[{"WeierstrassHalfPeriodW3", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"rg", "[", "2", "]"}], ",", 
                   RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", "uvtoab"}], "//",
                 "neabp"}], "]"}], ",", 
              RowBox[{"precision", "+", "10"}]}], "]"}], 
            RowBox[{"N", "[", 
             RowBox[{
              RowBox[{"WeierstrassHalfPeriodW1", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"rg", "[", "2", "]"}], ",", 
                   RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", "uvtoab"}], "//",
                 "neabp"}], "]"}], ",", 
              RowBox[{"precision", "+", "10"}]}], "]"}]], ",", "precision"}], 
          "]"}]}], ";"}]}], "]"}], ";"}], "\[IndentingNewLine]", ")"}]}], 
  "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"Numerical", " ", "evaluation", " ", "of", " ", "letters"}], " ", 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"numw", "[", 
    RowBox[{"j_", ",", "z_", ",", "t_", ",", "Ntranc_"}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"u", "=", 
        RowBox[{"Exp", "[", 
         RowBox[{"2", " ", "Pi", " ", "I", " ", "z"}], "]"}]}], ",", 
       RowBox[{"q", "=", 
        RowBox[{"Exp", "[", 
         RowBox[{"2", "Pi", " ", "I", " ", "t"}], "]"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"EvenQ", "[", "j", "]"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"j", "\[Equal]", "0"}], ",", "z", ",", 
         RowBox[{
          RowBox[{"-", "2"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Zeta", "[", "j", "]"}], "z"}], "+", 
            RowBox[{
             FractionBox[
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "Pi", " ", "I"}], ")"}], 
               RowBox[{"j", "-", "1"}]], 
              RowBox[{"2", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"j", "-", "1"}], ")"}], "!"}]}]], 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                SuperscriptBox["n", 
                 RowBox[{"j", "-", "1"}]], 
                RowBox[{"Log", "[", 
                 FractionBox[
                  RowBox[{"1", "-", 
                   RowBox[{
                    SuperscriptBox["q", "n"], "/", "u"}]}], 
                  RowBox[{"1", "-", 
                   RowBox[{
                    SuperscriptBox["q", "n"], "u"}]}]], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"n", ",", "1", ",", "Ntranc"}], "}"}]}], "]"}]}]}], 
           ")"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"j", "==", "1"}], ",", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"z", "\[Equal]", "0"}], ",", "0", ",", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "u"}], "]"}]}], "]"}], "-", 
          RowBox[{"Pi", " ", "I", " ", "z"}], "+", 
          RowBox[{
           FractionBox["1", "12"], 
           RowBox[{"(", 
            RowBox[{"2", "Pi", " ", "I", " ", "t"}], ")"}]}], "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{
                 SuperscriptBox["q", "n"], "u"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{
                 SuperscriptBox["q", "n"], "/", "u"}]}], ")"}]}], "]"}], ",", 
            
            RowBox[{"{", 
             RowBox[{"n", ",", "1", ",", "Ntranc"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"-", "j"}], 
            RowBox[{"Pi", " ", "I"}]], 
           RowBox[{"Zeta", "[", 
            RowBox[{"j", "+", "1"}], "]"}], "t"}], "+", 
          RowBox[{
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "Pi", " ", "I"}], ")"}], 
             RowBox[{"j", "-", "1"}]], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"j", "-", "1"}], ")"}], "!"}]], 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox["n", 
               RowBox[{"j", "-", "1"}]], 
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   SuperscriptBox["q", "n"], "u"}]}], ")"}], 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   SuperscriptBox["q", "n"], "/", "u"}]}], ")"}]}], "]"}]}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", "1", ",", "Ntranc"}], "}"}]}], "]"}]}]}]}], 
        "]"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"nEvalAlphaBet", "[", 
    RowBox[{"expression_", ",", 
     RowBox[{"precision_", ":", "500"}], ",", 
     RowBox[{"Ntranc_", ":", "50"}]}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"out", ",", 
       RowBox[{"taup", "=", "tau"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"assignw", "=", "assignNormW"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"w", "[", 
        RowBox[{"n_", ",", "z_"}], "]"}], ":=", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "Pi", " ", "I"}], ")"}], 
            RowBox[{"1", "-", "n"}]], 
           RowBox[{"numw", "[", 
            RowBox[{"n", ",", "z", ",", "taup", ",", "Ntranc"}], "]"}]}], "/.",
           "assignw"}], ",", "precision"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"sw", "[", 
        RowBox[{"1", ",", "0"}], "]"}], "=", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"2", "Pi", " ", "I"}], 
            RowBox[{"N", "[", 
             RowBox[{
              RowBox[{"2", 
               RowBox[{"WeierstrassHalfPeriodW1", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"rg", "[", "2", "]"}], ",", 
                    RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", "uvtoab"}], 
                 "//", "neabp"}], "]"}]}], ",", 
              RowBox[{"precision", "+", "10"}]}], "]"}]], "]"}], "+", 
          RowBox[{"numw", "[", 
           RowBox[{"1", ",", "0", ",", "taup", ",", "Ntranc"}], "]"}]}], ",", 
         "precision"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"out", "=", 
       RowBox[{"neabp", "[", 
        RowBox[{
         RowBox[{"expression", "//.", 
          RowBox[{"zztoab", "[", "10", "]"}]}], "/.", "uvtoab"}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"ClearAll", "[", 
       RowBox[{"w", ",", "assignw", ",", "sw"}], "]"}], ";", 
      "\[IndentingNewLine]", "out"}]}], "]"}]}], ";"}]}], "Code",
 CellChangeTimes->{
  3.8333788596150417`*^9, {3.8333789573244057`*^9, 3.833379046878953*^9}, {
   3.8333792779564466`*^9, 3.833379363714127*^9}, {3.83337943679856*^9, 
   3.8333794374180193`*^9}, 3.833380118984715*^9, {3.8338622991285677`*^9, 
   3.833862300529208*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"c1482ffb-e2dd-44e1-bed0-852118d16df8"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"randomNormWvalue", "[", "precision", "]"}], " ", "only", " ", 
    "computes", " ", "the", " ", "normalized", " ", "torus", " ", "images", 
    " ", "for", " ", "the", " ", "kinematic", " ", "argument", " ", "of", " ",
     "the", " ", "double", " ", "box", " ", "integral", " ", "at", " ", "a", 
    " ", "random", " ", "point", " ", "in", " ", "positive", " ", 
    "kinematics", " ", "region"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.833378921744269*^9, 3.833378955172728*^9}, {
  3.833379049426622*^9, 3.833379107430727*^9}, {3.833379181111371*^9, 
  3.833379206199551*^9}, {3.833862315026909*^9, 
  3.8338623257210093`*^9}},ExpressionUUID->"5ba87c7d-b7a8-47a0-9f23-\
3a6bb37da4c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"randomNormWvalue", "[", "500", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8333789104901114`*^9, 3.8333789132505007`*^9}, {
  3.833379110545785*^9, 3.833379121342573*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"e50674db-2405-4f2e-a770-812f39395401"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"wp", "[", "\[Infinity]", "]"}], ",", "tau", ",", 
      RowBox[{"wm", "[", "\[Infinity]", "]"}]}], "}"}], "/.", "assignNormW"}],
    ",", "50"}], "]"}]], "Input",
 CellChangeTimes->{{3.833378872149873*^9, 3.833378919965084*^9}, {
  3.833379130369595*^9, 3.833379167437624*^9}, {3.833380012555423*^9, 
  3.8333800283140497`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"d248618b-c801-4e52-8c27-7abe2a80e62b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "4.027803863485252554686539406026038439503580734477059751353855663592490836\
75123`50.", " ", "\[ImaginaryI]"}], ",", 
   RowBox[{
   "4.027803863485252554686539406026038439503580734477059751353855663592490836\
75123`50.", " ", "\[ImaginaryI]"}], ",", 
   RowBox[{"0.5`49.578426936285375", "+", 
    RowBox[{
    "1.79841728758541630963255043649590634084993537911721209816741144408357584\
450183`50.13434740058636", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.833379139331373*^9, 3.8333791680146646`*^9}, {
   3.83338002163385*^9, 3.8333800288837957`*^9}, 3.833383976521379*^9, 
   3.833812888549943*^9, 3.833813275932252*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"38049424-13bd-494a-a178-acfe1d9ea729"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"w", "[", 
      RowBox[{"n", ",", "z"}], "]"}], " ", "stands", " ", "for", " ", "the", 
     " ", "elliptic", " ", "letter", " ", 
     SuperscriptBox["\[CapitalOmega]", 
      RowBox[{"(", "n", ")"}]], 
     RowBox[{"(", "z", ")"}], " ", "and", " ", 
     RowBox[{"sw", "[", 
      RowBox[{"1", ",", "0"}], "]"}]}], "=", " ", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"log", "[", 
       RowBox[{"\[Eta]", 
        RowBox[{"(", "\[Tau]", ")"}]}], "]"}]}], "+", " ", 
     RowBox[{"log", "[", 
      RowBox[{"2", 
       RowBox[{"\[Pi]\[ImaginaryI]", "/", 
        SubscriptBox["\[Omega]", "1"]}]}], "]"}]}]}], ",", " ", 
   RowBox[{
   "the", " ", "default", " ", "precision", " ", "is", " ", "500.", " ", 
    "\[IndentingNewLine]", "Usually"}], ",", " ", 
   RowBox[{"the", " ", "series", " ", "truncated", " ", "at", " ", 
    RowBox[{"precsion", "/", "10"}], " ", "terms", " ", "will", " ", "gives", 
    " ", "the", " ", "desired", " ", 
    RowBox[{"precision", ".", "  ", "Of"}], " ", "course", " ", "this", " ", 
    "precision", " ", "only", " ", "depends", " ", "on", " ", "the", " ", 
    "precision", " ", "of", " ", "the", " ", "torus", " ", "images"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{
  3.833379274676132*^9, {3.833379458079193*^9, 3.833379578764098*^9}, {
   3.833379643882373*^9, 3.833379875221195*^9}, {3.833862359814773*^9, 
   3.8338623851458893`*^9}, {3.833863392060521*^9, 
   3.833863404925511*^9}},ExpressionUUID->"b5f2fd6b-d651-4e77-a7a9-\
af976416008a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"nEvalAlphaBet", "[", 
   RowBox[{
    RowBox[{"w", "[", 
     RowBox[{"2", ",", 
      RowBox[{"wp", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox[
         RowBox[{"u", "[", "1", "]"}], 
         RowBox[{"u", "[", "3", "]"}]]}], "]"}]}], "]"}], ",", "500", ",", 
    "50"}], "]"}], "-", 
  RowBox[{"nEvalAlphaBet", "[", 
   RowBox[{
    RowBox[{"w", "[", 
     RowBox[{"2", ",", 
      RowBox[{"wp", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox[
         RowBox[{"u", "[", "1", "]"}], 
         RowBox[{"u", "[", "3", "]"}]]}], "]"}]}], "]"}], ",", "500", ",", 
    "60"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.833379599740849*^9, 3.833379619634852*^9}, {
   3.833379886007112*^9, 3.833379924492902*^9}, 3.833379989182856*^9, {
   3.833380054989389*^9, 3.8333800553319387`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"19f39b6d-18ca-4b76-8761-9da561469761"],

Cell[BoxData["0``499.7093188396545"], "Output",
 CellChangeTimes->{3.833383979733674*^9, 3.833812899311995*^9, 
  3.833813279903308*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"b0cd2c00-9c2b-4482-ab18-f4e25931c07f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Load", " ", "the", " ", "linear", " ", "relations", " ", "among", " ", 
   "elliptic", " ", "letters", " ", "found", " ", "by", " ", "the", " ", 
   "PSLQ", " ", 
   RowBox[{"algorithm", ".", " ", "Note"}], " ", "that", " ", "these", " ", 
   "combinations", " ", "vanish", " ", "up", " ", "to", " ", "a", " ", 
   "rational", " ", "multiple", " ", "of", " ", "\[Pi]", " ", 
   RowBox[{"\[ImaginaryI]", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8333837329134827`*^9, 3.83338384337113*^9}, 
   3.833528931445929*^9, {3.8338624069932632`*^9, 
   3.8338624453758307`*^9}},ExpressionUUID->"80910c32-7776-41ba-9ade-\
d35a23ea50fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NumEllipticIdentities", "=", 
   RowBox[{"<<", "ellipticLetterRelations"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.833383612343679*^9, 3.833383652425535*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"ef97a850-4fc3-4b5d-9280-88106ccb9d84"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "/@", 
  RowBox[{"Flatten", "[", "NumEllipticIdentities", "]"}]}]], "Input",
 CellChangeTimes->{{3.837075466432192*^9, 3.8370754824756193`*^9}, {
  3.8370757813161163`*^9, 3.837075783852873*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"7bdc59ff-0673-462d-ad09-fd65ec1be1b9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "119", ",", "111", ",", "179", ",", "220", ",", "145", ",", "17", ",", "20",
    ",", "12", ",", "18", ",", "19", ",", "18", ",", "13", ",", "18", ",", 
   "17", ",", "24", ",", "26", ",", "32", ",", "16", ",", "16", ",", "27", 
   ",", "20", ",", "45", ",", "46", ",", "20", ",", "20", ",", "32", ",", 
   "22", ",", "37"}], "}"}]], "Output",
 CellChangeTimes->{{3.837075478011853*^9, 3.837075482962018*^9}, 
   3.837075784256672*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"321a9451-2a1c-4b02-bf5b-d36202e7d317"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Re", "[", 
  RowBox[{
   RowBox[{"NumEllipticIdentities", "/.", 
    RowBox[{
     RowBox[{"log", "[", "x_", "]"}], "\[RuleDelayed]", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"x", "/.", "uvtoab"}], "//", "neabp"}], "]"}]}]}], "//", 
   "nEvalAlphaBet"}], "]"}]], "Input",
 CellChangeTimes->{{3.833383857299803*^9, 3.8333838592826567`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"745886cf-af48-4776-b81c-55633aa0413c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0``496.77717039198666", ",", "0``496.468015128681", ",", 
     "0``496.15699260430597", ",", "0``495.4950094697834", ",", 
     "0``496.594721045018"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0``497.09740214327667", ",", "0``496.8085460135079", ",", 
     "0``497.3375336822955", ",", "0``497.44575832618017", ",", 
     "0``496.9024446111878", ",", "0``497.1482865736765", ",", 
     "0``497.4170576577085", ",", "0``497.12078998384345", ",", 
     "0``497.4693036955598", ",", "0``495.72716677829646", ",", 
     "0``496.0301606623926", ",", "0``496.9651657645745", ",", 
     "0``497.8310856943558", ",", "0``497.764567522624", ",", 
     "0``497.11477731584455", ",", "0``497.660264397937", ",", 
     "0``497.2720356069462", ",", "0``497.14223370086177", ",", 
     "0``496.51667070142275", ",", "0``497.18180325702923", ",", 
     "0``496.91669989632743", ",", "0``497.0009253631003", ",", 
     "0``497.05814218062545"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.833383868366391*^9, 3.833383989247903*^9, 
  3.833812910172564*^9, 3.833813290322063*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"fa649bfd-e1ff-4cef-a2b2-d22a5614e802"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"Im", "[", 
    RowBox[{
     RowBox[{"NumEllipticIdentities", "/.", 
      RowBox[{
       RowBox[{"log", "[", "x_", "]"}], "\[RuleDelayed]", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"x", "/.", "uvtoab"}], "//", "neabp"}], "]"}]}]}], "//", 
     "nEvalAlphaBet"}], "]"}], "Pi"], "//", "Rationalize"}]], "Input",
 CellChangeTimes->{{3.8333836732531643`*^9, 3.833383703201314*^9}, {
  3.833383846503408*^9, 3.833383908479746*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"e4339ee5-8428-4aab-ae9b-853e28376d97"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4"}], ",", 
     RowBox[{"-", "1"}], ",", "8", ",", "7", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", "1", ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "2", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "5"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", 
      FractionBox["3", "2"]}], ",", 
     RowBox[{"-", "2"}], ",", "4", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "1", ",", 
     RowBox[{"-", "3"}], ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8333837269782057`*^9, {3.8333838861629267`*^9, 3.833383916858334*^9}, 
   3.8333839963563833`*^9, 3.833812918319558*^9, 3.8338132958018103`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"cce8efb5-6b13-4255-9e70-adb92aea03d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Symbol", "Subsection",
 CellChangeTimes->{{3.833383941021493*^9, 3.833383942421026*^9}, {
  3.833384008999639*^9, 3.83338402645359*^9}, {3.8337081070936413`*^9, 
  3.833708109777557*^9}},ExpressionUUID->"76d386da-6f54-48a0-8f8e-\
cccad416b0b7"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Load", " ", "the", " ", "symbol", " ", "result", " ", "of", " ", "the", 
   " ", "double", " ", "box"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.83370812111401*^9, 3.833708135242922*^9}, {
  3.833862747476941*^9, 
  3.833862753335806*^9}},ExpressionUUID->"551dc471-ef40-43f8-942e-\
1106e14c1f2d"],

Cell[BoxData[
 RowBox[{"<<", "dbSymbol"}]], "Input",
 CellChangeTimes->{{3.833708138329611*^9, 3.8337081434825077`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"1da9cdd5-8ce2-439d-9f86-860942401cc8"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "first", " ", "entries", " ", "of", " ", "the", " ", "symbol"}],
   " ", "*)"}]], "Input",
 CellChangeTimes->{{3.833708258824813*^9, 3.833708267975503*^9}, {
  3.833862756021825*^9, 
  3.833862760827001*^9}},ExpressionUUID->"e566a8b3-5750-4f62-a921-\
c39e68fc78f5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cases", "[", 
   RowBox[{"dbSymbol", ",", 
    RowBox[{
     RowBox[{"Tensor", "[", 
      RowBox[{"y_", ",", "___"}], "]"}], "\[RuleDelayed]", "y"}], ",", 
    "Infinity"}], "]"}], "//", "Union"}]], "Input",
 CellChangeTimes->{{3.833708274038185*^9, 3.833708277224162*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"a3c6b2a7-e604-4142-aa5f-91d21419e611"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"log", "[", 
    RowBox[{"u", "[", "1", "]"}], "]"}], ",", 
   RowBox[{"log", "[", 
    RowBox[{"u", "[", "2", "]"}], "]"}], ",", 
   RowBox[{"log", "[", 
    FractionBox[
     RowBox[{"u", "[", "1", "]"}], 
     RowBox[{"u", "[", "3", "]"}]], "]"}], ",", 
   RowBox[{"log", "[", 
    RowBox[{"u", "[", "3", "]"}], "]"}], ",", 
   RowBox[{"log", "[", 
    FractionBox[
     RowBox[{"u", "[", "3", "]"}], 
     RowBox[{"u", "[", "4", "]"}]], "]"}], ",", 
   RowBox[{"log", "[", 
    RowBox[{"u", "[", "4", "]"}], "]"}], ",", 
   RowBox[{"log", "[", 
    FractionBox[
     RowBox[{"u", "[", "4", "]"}], 
     RowBox[{"u", "[", "3", "]"}]], "]"}], ",", 
   RowBox[{"log", "[", 
    FractionBox["1", 
     RowBox[{
      RowBox[{"u", "[", "3", "]"}], " ", 
      RowBox[{"u", "[", "5", "]"}]}]], "]"}], ",", 
   RowBox[{"log", "[", 
    FractionBox["1", 
     RowBox[{
      RowBox[{"u", "[", "4", "]"}], " ", 
      RowBox[{"u", "[", "5", "]"}]}]], "]"}], ",", 
   RowBox[{"log", "[", 
    RowBox[{"u", "[", "5", "]"}], "]"}], ",", 
   RowBox[{"log", "[", 
    RowBox[{
     RowBox[{"u", "[", "3", "]"}], " ", 
     RowBox[{"u", "[", "5", "]"}]}], "]"}], ",", 
   RowBox[{"log", "[", 
    RowBox[{
     RowBox[{"u", "[", "4", "]"}], " ", 
     RowBox[{"u", "[", "5", "]"}]}], "]"}], ",", 
   RowBox[{"log", "[", 
    RowBox[{
     RowBox[{"u", "[", "2", "]"}], " ", 
     RowBox[{"u", "[", "4", "]"}], " ", 
     RowBox[{"u", "[", "5", "]"}]}], "]"}], ",", 
   RowBox[{"log", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"u", "[", "2", "]"}], " ", 
      RowBox[{"u", "[", "4", "]"}]}], 
     RowBox[{"v", "[", "1", "]"}]], "]"}], ",", 
   RowBox[{"log", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"u", "[", "2", "]"}], " ", 
      RowBox[{"u", "[", "4", "]"}], " ", 
      RowBox[{"u", "[", "5", "]"}]}], 
     RowBox[{"v", "[", "1", "]"}]], "]"}], ",", 
   RowBox[{"log", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"u", "[", "2", "]"}], " ", 
      RowBox[{"u", "[", "3", "]"}], " ", 
      RowBox[{"u", "[", "4", "]"}], " ", 
      RowBox[{"u", "[", "5", "]"}]}], 
     RowBox[{"v", "[", "1", "]"}]], "]"}], ",", 
   RowBox[{"log", "[", 
    RowBox[{"v", "[", "1", "]"}], "]"}], ",", 
   RowBox[{"log", "[", 
    FractionBox[
     RowBox[{"v", "[", "1", "]"}], 
     RowBox[{"u", "[", "4", "]"}]], "]"}], ",", 
   RowBox[{"log", "[", 
    FractionBox[
     RowBox[{"v", "[", "1", "]"}], 
     RowBox[{
      RowBox[{"u", "[", "2", "]"}], " ", 
      RowBox[{"u", "[", "4", "]"}], " ", 
      RowBox[{"u", "[", "5", "]"}]}]], "]"}], ",", 
   RowBox[{"log", "[", 
    FractionBox[
     RowBox[{"v", "[", "1", "]"}], 
     RowBox[{
      RowBox[{"u", "[", "2", "]"}], " ", 
      RowBox[{"u", "[", "3", "]"}], " ", 
      RowBox[{"u", "[", "4", "]"}], " ", 
      RowBox[{"u", "[", "5", "]"}]}]], "]"}], ",", 
   RowBox[{"log", "[", 
    FractionBox[
     RowBox[{"u", "[", "1", "]"}], 
     RowBox[{
      RowBox[{"u", "[", "3", "]"}], " ", 
      RowBox[{"v", "[", "2", "]"}]}]], "]"}], ",", 
   RowBox[{"log", "[", 
    FractionBox[
     RowBox[{"u", "[", "1", "]"}], 
     RowBox[{
      RowBox[{"u", "[", "3", "]"}], " ", 
      RowBox[{"u", "[", "5", "]"}], " ", 
      RowBox[{"v", "[", "2", "]"}]}]], "]"}], ",", 
   RowBox[{"log", "[", 
    FractionBox[
     RowBox[{"u", "[", "1", "]"}], 
     RowBox[{
      RowBox[{"u", "[", "3", "]"}], " ", 
      RowBox[{"u", "[", "4", "]"}], " ", 
      RowBox[{"u", "[", "5", "]"}], " ", 
      RowBox[{"v", "[", "2", "]"}]}]], "]"}], ",", 
   RowBox[{"log", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"u", "[", "1", "]"}], " ", 
      RowBox[{"u", "[", "2", "]"}]}], 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], " ", 
      RowBox[{"v", "[", "2", "]"}]}]], "]"}], ",", 
   RowBox[{"log", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"u", "[", "1", "]"}], " ", 
      RowBox[{"u", "[", "2", "]"}], " ", 
      RowBox[{"u", "[", "4", "]"}]}], 
     RowBox[{
      RowBox[{"u", "[", "3", "]"}], " ", 
      RowBox[{"v", "[", "1", "]"}], " ", 
      RowBox[{"v", "[", "2", "]"}]}]], "]"}], ",", 
   RowBox[{"log", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"u", "[", "1", "]"}], " ", 
      RowBox[{"v", "[", "1", "]"}]}], 
     RowBox[{
      RowBox[{"u", "[", "2", "]"}], " ", 
      RowBox[{"v", "[", "2", "]"}]}]], "]"}], ",", 
   RowBox[{"log", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"u", "[", "2", "]"}], " ", 
      RowBox[{"v", "[", "1", "]"}]}], 
     RowBox[{
      RowBox[{"u", "[", "1", "]"}], " ", 
      RowBox[{"v", "[", "2", "]"}]}]], "]"}], ",", 
   RowBox[{"log", "[", 
    RowBox[{"v", "[", "2", "]"}], "]"}], ",", 
   RowBox[{"log", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"u", "[", "3", "]"}], " ", 
      RowBox[{"v", "[", "2", "]"}]}], 
     RowBox[{"u", "[", "1", "]"}]], "]"}], ",", 
   RowBox[{"log", "[", 
    RowBox[{
     RowBox[{"u", "[", "3", "]"}], " ", 
     RowBox[{"u", "[", "5", "]"}], " ", 
     RowBox[{"v", "[", "2", "]"}]}], "]"}], ",", 
   RowBox[{"log", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"u", "[", "3", "]"}], " ", 
      RowBox[{"u", "[", "5", "]"}], " ", 
      RowBox[{"v", "[", "2", "]"}]}], 
     RowBox[{"u", "[", "1", "]"}]], "]"}], ",", 
   RowBox[{"log", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"u", "[", "3", "]"}], " ", 
      RowBox[{"u", "[", "4", "]"}], " ", 
      RowBox[{"u", "[", "5", "]"}], " ", 
      RowBox[{"v", "[", "2", "]"}]}], 
     RowBox[{"u", "[", "1", "]"}]], "]"}], ",", 
   RowBox[{"log", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"u", "[", "1", "]"}], " ", 
      RowBox[{"v", "[", "2", "]"}]}], 
     RowBox[{
      RowBox[{"u", "[", "2", "]"}], " ", 
      RowBox[{"v", "[", "1", "]"}]}]], "]"}], ",", 
   RowBox[{"log", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"u", "[", "2", "]"}], " ", 
      RowBox[{"v", "[", "2", "]"}]}], 
     RowBox[{
      RowBox[{"u", "[", "1", "]"}], " ", 
      RowBox[{"v", "[", "1", "]"}]}]], "]"}], ",", 
   RowBox[{"log", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"u", "[", "2", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"u", "[", "3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"u", "[", "4", "]"}], "2"], " ", 
      RowBox[{"v", "[", "2", "]"}]}], 
     RowBox[{
      RowBox[{"u", "[", "1", "]"}], " ", 
      RowBox[{"v", "[", "1", "]"}]}]], "]"}], ",", 
   RowBox[{"log", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], " ", 
      RowBox[{"v", "[", "2", "]"}]}], 
     RowBox[{
      RowBox[{"u", "[", "1", "]"}], " ", 
      RowBox[{"u", "[", "2", "]"}]}]], "]"}], ",", 
   RowBox[{"log", "[", 
    RowBox[{
     RowBox[{"u", "[", "1", "]"}], " ", 
     RowBox[{"u", "[", "2", "]"}], " ", 
     RowBox[{"v", "[", "1", "]"}], " ", 
     RowBox[{"v", "[", "2", "]"}]}], "]"}], ",", 
   RowBox[{"log", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"u", "[", "3", "]"}], " ", 
      RowBox[{"v", "[", "1", "]"}], " ", 
      RowBox[{"v", "[", "2", "]"}]}], 
     RowBox[{
      RowBox[{"u", "[", "1", "]"}], " ", 
      RowBox[{"u", "[", "2", "]"}], " ", 
      RowBox[{"u", "[", "4", "]"}]}]], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8337082786413603`*^9, 3.833812924810514*^9, 
  3.833813298411847*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"343a48d5-e14c-422a-adbc-0b8000de3820"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "seven", " ", "last", " ", "entries", " ", "of", " ", "the", 
   " ", "symbol"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.833708198471108*^9, 3.833708217968565*^9}, {
  3.8338627740868893`*^9, 
  3.8338627768998957`*^9}},ExpressionUUID->"8a62ee86-a8b5-45e7-ba05-\
3962a18aa6e4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cases", "[", 
   RowBox[{"dbSymbol", ",", 
    RowBox[{
     RowBox[{"Tensor", "[", 
      RowBox[{"___", ",", "y_"}], "]"}], "\[RuleDelayed]", "y"}], ",", 
    "Infinity"}], "]"}], "//", "Union"}]], "Input",
 CellChangeTimes->{{3.833708162736545*^9, 3.8337081725107613`*^9}, {
  3.833708220027771*^9, 3.8337082374284477`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"c2b89640-dfaa-4f51-8988-9f055d848f66"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"wm", "[", "\[Infinity]", "]"}], "-", 
    FractionBox[
     RowBox[{"wp", "[", "\[Infinity]", "]"}], "2"]}], ",", 
   RowBox[{
    RowBox[{"wp", "[", 
     FractionBox[
      RowBox[{"ab", "[", 
       RowBox[{"9", ",", "10", ",", "1", ",", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"7", ",", "8"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3", ",", "5"}], "}"}]}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{"ab", "[", 
        RowBox[{"1", ",", "5", ",", "9", ",", "10"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"2", ",", "3", ",", "7", ",", "8"}], "]"}]}]], "]"}], "-", 
    FractionBox[
     RowBox[{"wp", "[", "\[Infinity]", "]"}], "2"]}], ",", 
   RowBox[{"wp", "[", "\[Infinity]", "]"}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"wp", "[", "\[Infinity]", "]"}], "2"]}], "+", 
    RowBox[{"wp", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"zz", "[", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}], "]"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"wp", "[", "\[Infinity]", "]"}], "2"]}], "+", 
    RowBox[{"wp", "[", 
     RowBox[{"-", 
      RowBox[{"zz", "[", 
       RowBox[{"3", ",", "6", ",", "8", ",", "10"}], "]"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"wp", "[", "\[Infinity]", "]"}], "2"]}], "+", 
    RowBox[{"wp", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"zzb", "[", 
       RowBox[{"1", ",", "3", ",", "5", ",", "8"}], "]"}]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"wp", "[", "\[Infinity]", "]"}], "2"]}], "+", 
    RowBox[{"wp", "[", 
     RowBox[{"-", 
      RowBox[{"zzb", "[", 
       RowBox[{"3", ",", "6", ",", "8", ",", "10"}], "]"}]}], "]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8337082379544*^9, 3.833812927779455*^9, 
  3.8338133011751633`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"648b6d58-3a72-43ba-ab60-a039f6066e98"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Numerical", " ", "evaluations", " ", "of", " ", "the", " ", "symbol", " ", 
   "letters"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8337083062585497`*^9, 3.833708324787735*^9}, {
  3.833862792884379*^9, 
  3.833862804271723*^9}},ExpressionUUID->"a991342e-83a8-4976-adb1-\
46f53384aff3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"numlog", "[", "exp_", "]"}], ":=", 
    RowBox[{
     RowBox[{"exp", "/.", 
      RowBox[{"alog", "\[RuleDelayed]", "log"}]}], "/.", 
     RowBox[{
      RowBox[{"log", "[", "x_", "]"}], "\[RuleDelayed]", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"x", "//.", "uvtoab"}], "/.", 
           RowBox[{"zztoab", "[", "10", "]"}]}], "/.", "uvtoab"}], "//", 
         "neabp"}], "//", "Abs"}], "]"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "For", " ", "computing", " ", "the", " ", "rational", " ", "letters", " ", 
    "and", " ", "algebraic", " ", "letters"}], " ", "*)"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "nEval", " ", "can", " ", "compute", " ", "any", " ", "elliptic", " ", 
     "letters"}], ",", " ", 
    RowBox[{
     RowBox[{"but", " ", "it", " ", "is", " ", "not", " ", "very", " ", 
      RowBox[{"efficiency", ".", " ", "The"}], " ", "default", " ", 
      "precison", " ", "is", " ", "500", " ", "and", " ", "the", " ", 
      "default", " ", "truncation", " ", "order", " ", "of", " ", "the", " ", 
      "q"}], "-", 
     RowBox[{"expansion", " ", "is", " ", "50."}]}]}], " ", "*)"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"nEval", "[", 
    RowBox[{"expression_", ",", 
     RowBox[{"precision_", ":", "500"}], ",", 
     RowBox[{"Ntranc_", ":", "50"}]}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"out", ",", 
       RowBox[{"wlist", "=", 
        RowBox[{"Union", "[", 
         RowBox[{
          RowBox[{"Cases", "[", 
           RowBox[{"expression", ",", 
            RowBox[{
             RowBox[{"wp", "[", "_", "]"}], "|", 
             RowBox[{"wm", "[", "_", "]"}]}], ",", "Infinity"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"wp", "[", "1", "]"}], ",", 
            RowBox[{"wm", "[", "1", "]"}], ",", 
            RowBox[{"wp", "[", "0", "]"}], ",", 
            RowBox[{"wm", "[", "0", "]"}], ",", 
            RowBox[{"wp", "[", "\[Infinity]", "]"}], ",", 
            RowBox[{"wm", "[", "\[Infinity]", "]"}]}], "}"}]}], "]"}]}], ",", 
       
       RowBox[{"taup", "=", 
        FractionBox[
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"WeierstrassHalfPeriodW3", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"rg", "[", "2", "]"}], ",", 
                 RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", "uvtoab"}], "//",
               "neabp"}], "]"}]}], ",", 
           RowBox[{"precision", "+", "10"}]}], "]"}], 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"WeierstrassHalfPeriodW1", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"rg", "[", "2", "]"}], ",", 
                 RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", "uvtoab"}], "//",
               "neabp"}], "]"}]}], ",", 
           RowBox[{"precision", "+", "10"}]}], "]"}]]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"assignw", "=", 
       RowBox[{"Thread", "[", 
        RowBox[{"wlist", "\[Rule]", 
         RowBox[{"Rationalize", "[", 
          RowBox[{"N", "[", 
           RowBox[{
            FractionBox[
             RowBox[{"wlist", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"wp", "[", "x_", "]"}], "\[RuleDelayed]", 
                 RowBox[{"numwp", "[", 
                  RowBox[{"x", ",", 
                   RowBox[{"precision", "+", "10"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"wm", "[", "x_", "]"}], "\[RuleDelayed]", 
                 RowBox[{"numwm", "[", 
                  RowBox[{"x", ",", 
                   RowBox[{"precision", "+", "10"}]}], "]"}]}]}], "}"}]}], 
             RowBox[{"N", "[", 
              RowBox[{
               RowBox[{"2", 
                RowBox[{"WeierstrassHalfPeriodW1", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"rg", "[", "2", "]"}], ",", 
                    RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", "uvtoab"}], 
                  "//", "neabp"}], "]"}]}], ",", 
               RowBox[{"precision", "+", "10"}]}], "]"}]], ",", "precision"}],
            "]"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"f1", "=", 
       RowBox[{
        RowBox[{"w", "[", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"wm", "[", "0", "]"}]}], "+", 
           RowBox[{"wp", "[", "1", "]"}]}]}], "]"}], "-", 
        RowBox[{"w", "[", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"wm", "[", "\[Infinity]", "]"}]}], "+", 
           RowBox[{"wp", "[", "1", "]"}]}]}], "]"}], "+", 
        RowBox[{"w", "[", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"wp", "[", "0", "]"}]}], "+", 
           RowBox[{"wp", "[", "1", "]"}]}]}], "]"}], "-", 
        RowBox[{"w", "[", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"wp", "[", "1", "]"}], "-", 
           RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"w", "[", 
        RowBox[{"n_", ",", "z_"}], "]"}], ":=", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "Pi", " ", "I"}], ")"}], 
            RowBox[{"1", "-", "n"}]], 
           RowBox[{"numw", "[", 
            RowBox[{"n", ",", "z", ",", "taup", ",", "Ntranc"}], "]"}]}], "/.",
           "assignw"}], ",", "precision"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"sw", "[", 
        RowBox[{"1", ",", "0"}], "]"}], "=", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"2", "Pi", " ", "I"}], 
            RowBox[{"N", "[", 
             RowBox[{
              RowBox[{"2", 
               RowBox[{"WeierstrassHalfPeriodW1", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"rg", "[", "2", "]"}], ",", 
                    RowBox[{"rg", "[", "3", "]"}]}], "}"}], "/.", "uvtoab"}], 
                 "//", "neabp"}], "]"}]}], ",", 
              RowBox[{"precision", "+", "10"}]}], "]"}]], "]"}], "+", 
          RowBox[{"numw", "[", 
           RowBox[{"1", ",", "0", ",", "taup", ",", "Ntranc"}], "]"}]}], ",", 
         "precision"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"out", "=", 
       RowBox[{"neabp", "[", 
        RowBox[{
         RowBox[{"expression", "//.", 
          RowBox[{"zztoab", "[", "10", "]"}]}], "/.", "uvtoab"}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"ClearAll", "[", 
       RowBox[{
       "w", ",", "assignw", ",", "f1", ",", "k", ",", "kp", ",", "sw"}], 
       "]"}], ";", "\[IndentingNewLine]", "out"}]}], "]"}]}], ";"}]}], "Code",\

 CellChangeTimes->{{3.833708398071211*^9, 3.8337084655059137`*^9}, 
   3.833813056867733*^9, 3.8338131124556417`*^9, {3.833813143809478*^9, 
   3.833813146775497*^9}, {3.8338628148344727`*^9, 3.833862847616581*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"fa2279e3-3e9c-41ed-ae34-974a0b163b29"],

Cell[CellGroupData[{

Cell["Reflection Symmetries", "Subsubsection",
 CellChangeTimes->{{3.833708473089443*^9, 3.833708502648101*^9}, {
  3.833708781572575*^9, 
  3.8337087835036592`*^9}},ExpressionUUID->"a018d6ff-ac8f-4a0c-9b79-\
0dba73e63b78"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "action", " ", "of", " ", "the", " ", "two", " ", 
    "reflections", " ", "on", " ", "the", " ", "kinematics"}], " ", "*)"}], 
  "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"r1", "[", "exp_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"exp", "/.", 
         RowBox[{"ii_ab", "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ii", "/.", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"i", "\[Rule]", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"15", "-", "i"}], ",", "10", ",", "1"}], "]"}]}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "10"}], "}"}]}], "]"}]}], "/.", "sortab"}], 
           ")"}]}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"zz", "[", 
            RowBox[{"1", ",", "3", ",", "5", ",", "8"}], "]"}], 
           "\[RuleDelayed]", 
           RowBox[{"1", "-", 
            RowBox[{"zzb", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "8"}], "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"zzb", "[", 
            RowBox[{"1", ",", "3", ",", "5", ",", "8"}], "]"}], 
           "\[RuleDelayed]", 
           RowBox[{"1", "-", 
            RowBox[{"zz", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "8"}], "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"zz", "[", 
            RowBox[{"1", ",", "3", ",", "6", ",", "8"}], "]"}], 
           "\[RuleDelayed]", 
           RowBox[{"zz", "[", 
            RowBox[{"3", ",", "5", ",", "8", ",", "10"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"zzb", "[", 
            RowBox[{"1", ",", "3", ",", "6", ",", "8"}], "]"}], 
           "\[RuleDelayed]", 
           RowBox[{"zzb", "[", 
            RowBox[{"3", ",", "5", ",", "8", ",", "10"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"zz", "[", 
            RowBox[{"3", ",", "5", ",", "8", ",", "10"}], "]"}], 
           "\[RuleDelayed]", 
           RowBox[{"zz", "[", 
            RowBox[{"1", ",", "3", ",", "6", ",", "8"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"zzb", "[", 
            RowBox[{"3", ",", "5", ",", "8", ",", "10"}], "]"}], 
           "\[RuleDelayed]", 
           RowBox[{"zzb", "[", 
            RowBox[{"1", ",", "3", ",", "6", ",", "8"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"zz", "[", 
            RowBox[{"3", ",", "6", ",", "8", ",", "10"}], "]"}], 
           "\[RuleDelayed]", 
           RowBox[{"1", "-", 
            RowBox[{"zzb", "[", 
             RowBox[{"3", ",", "6", ",", "8", ",", "10"}], "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"zzb", "[", 
            RowBox[{"3", ",", "6", ",", "8", ",", "10"}], "]"}], 
           "\[RuleDelayed]", 
           RowBox[{"1", "-", 
            RowBox[{"zz", "[", 
             RowBox[{"3", ",", "6", ",", "8", ",", "10"}], "]"}]}]}]}], 
         "}"}]}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"u", "[", "1", "]"}], "\[Rule]", 
          RowBox[{"vv", "[", "1", "]"}]}], ",", 
         RowBox[{
          RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
          RowBox[{"uu", "[", "1", "]"}]}], ",", 
         RowBox[{
          RowBox[{"u", "[", "2", "]"}], "\[Rule]", 
          RowBox[{"vv", "[", "2", "]"}]}], ",", 
         RowBox[{
          RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
          RowBox[{"uu", "[", "2", "]"}]}], ",", 
         RowBox[{
          RowBox[{"u", "[", "3", "]"}], "\[Rule]", 
          RowBox[{"uu", "[", "4", "]"}]}], ",", 
         RowBox[{
          RowBox[{"u", "[", "4", "]"}], "\[Rule]", 
          RowBox[{"uu", "[", "3", "]"}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"uu", "\[RuleDelayed]", "u"}], ",", 
        RowBox[{"vv", "\[RuleDelayed]", "v"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"r2", "[", "exp_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"exp", "/.", 
         RowBox[{"ii_ab", "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ii", "/.", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"i", "\[Rule]", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"10", "-", "i"}], ",", "10", ",", "1"}], "]"}]}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "10"}], "}"}]}], "]"}]}], "/.", "sortab"}], 
           ")"}]}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"zz", "[", 
            RowBox[{"1", ",", "3", ",", "5", ",", "8"}], "]"}], "\[Rule]", 
           RowBox[{"zz", "[", 
            RowBox[{"3", ",", "6", ",", "8", ",", "10"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"zz", "[", 
            RowBox[{"1", ",", "3", ",", "6", ",", "8"}], "]"}], "\[Rule]", 
           RowBox[{"zz", "[", 
            RowBox[{"3", ",", "5", ",", "8", ",", "10"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"zz", "[", 
            RowBox[{"3", ",", "5", ",", "8", ",", "10"}], "]"}], "\[Rule]", 
           RowBox[{"zz", "[", 
            RowBox[{"1", ",", "3", ",", "6", ",", "8"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"zz", "[", 
            RowBox[{"3", ",", "6", ",", "8", ",", "10"}], "]"}], "\[Rule]", 
           RowBox[{"zz", "[", 
            RowBox[{"1", ",", "3", ",", "5", ",", "8"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"zzb", "[", 
            RowBox[{"1", ",", "3", ",", "5", ",", "8"}], "]"}], "\[Rule]", 
           RowBox[{"zzb", "[", 
            RowBox[{"3", ",", "6", ",", "8", ",", "10"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"zzb", "[", 
            RowBox[{"1", ",", "3", ",", "6", ",", "8"}], "]"}], "\[Rule]", 
           RowBox[{"zzb", "[", 
            RowBox[{"3", ",", "5", ",", "8", ",", "10"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"zzb", "[", 
            RowBox[{"3", ",", "5", ",", "8", ",", "10"}], "]"}], "\[Rule]", 
           RowBox[{"zzb", "[", 
            RowBox[{"1", ",", "3", ",", "6", ",", "8"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"zzb", "[", 
            RowBox[{"3", ",", "6", ",", "8", ",", "10"}], "]"}], "\[Rule]", 
           RowBox[{"zzb", "[", 
            RowBox[{"1", ",", "3", ",", "5", ",", "8"}], "]"}]}]}], "}"}]}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"u", "[", "1", "]"}], "\[Rule]", 
          RowBox[{"uu", "[", "2", "]"}]}], ",", 
         RowBox[{
          RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
          RowBox[{"vv", "[", "2", "]"}]}], ",", 
         RowBox[{
          RowBox[{"u", "[", "2", "]"}], "\[Rule]", 
          RowBox[{"uu", "[", "1", "]"}]}], ",", 
         RowBox[{
          RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
          RowBox[{"vv", "[", "1", "]"}]}], ",", 
         RowBox[{
          RowBox[{"u", "[", "3", "]"}], "\[Rule]", 
          FractionBox[
           RowBox[{
            RowBox[{"uu", "[", "4", "]"}], 
            RowBox[{"uu", "[", "2", "]"}]}], 
           RowBox[{"vv", "[", "1", "]"}]]}], ",", 
         RowBox[{
          RowBox[{"u", "[", "4", "]"}], "\[Rule]", 
          FractionBox[
           RowBox[{
            RowBox[{"uu", "[", "3", "]"}], 
            RowBox[{"vv", "[", "2", "]"}]}], 
           RowBox[{"uu", "[", "1", "]"}]]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"uu", "\[RuleDelayed]", "u"}], ",", 
        RowBox[{"vv", "\[RuleDelayed]", "v"}]}], "}"}]}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Two", " ", "action", " ", "of", " ", "the", " ", "two", " ", 
     "reflections", " ", "on", " ", "the", " ", "torus", " ", "images", " ", 
     RowBox[{"(", 
      RowBox[{"only", " ", "numeric"}], ")"}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"wpmR1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"wp", "[", "c_", "]"}], "\[RuleDelayed]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"c", "===", "\[Infinity]"}], ",", 
          RowBox[{"wp", "[", "\[Infinity]", "]"}], ",", 
          RowBox[{"wp", "[", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"x", "/.", "xytoXY"}], "/.", 
                 RowBox[{"Thread", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"X", ",", "Y"}], "}"}], "\[Rule]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"X", ",", "Y"}], "}"}], "/.", "XYtoxy"}], "//.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "\[RuleDelayed]", "c"}], ",", 
                    RowBox[{"y", "\[RuleDelayed]", 
                    SqrtBox["ellipticP"]}]}], "}"}]}], "/.", "aitouv"}], "//",
                     "r1"}], ")"}]}], "]"}]}], "/.", "aitouv"}], "//.", 
               RowBox[{"zztoab", "[", "10", "]"}]}], "/.", "uvtoab"}], "//", 
             "neabp"}], ")"}], "]"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"wm", "[", "c_", "]"}], "\[RuleDelayed]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"c", "===", "\[Infinity]"}], ",", 
          RowBox[{
           RowBox[{"wp", "[", "\[Infinity]", "]"}], "-", 
           RowBox[{"wm", "[", "\[Infinity]", "]"}]}], ",", 
          RowBox[{"wm", "[", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"x", "/.", "xytoXY"}], "/.", 
                 RowBox[{"Thread", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"X", ",", "Y"}], "}"}], "\[Rule]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"X", ",", "Y"}], "}"}], "/.", "XYtoxy"}], "//.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "\[RuleDelayed]", "c"}], ",", 
                    RowBox[{"y", "\[RuleDelayed]", 
                    RowBox[{"-", 
                    SqrtBox["ellipticP"]}]}]}], "}"}]}], "/.", "aitouv"}], "//",
                     "r1"}], ")"}]}], "]"}]}], "/.", "aitouv"}], "//.", 
               RowBox[{"zztoab", "[", "10", "]"}]}], "/.", "uvtoab"}], "//", 
             "neabp"}], ")"}], "]"}]}], "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wpmR2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"wp", "[", "c_", "]"}], "\[RuleDelayed]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"c", "===", "\[Infinity]"}], ",", 
          RowBox[{"wp", "[", "\[Infinity]", "]"}], ",", 
          RowBox[{"wp", "[", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"x", "/.", "xytoXY"}], "/.", 
                 RowBox[{"Thread", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"X", ",", "Y"}], "}"}], "\[Rule]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"X", ",", "Y"}], "}"}], "/.", "XYtoxy"}], "//.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "\[RuleDelayed]", "c"}], ",", 
                    RowBox[{"y", "\[RuleDelayed]", 
                    SqrtBox["ellipticP"]}]}], "}"}]}], "/.", "aitouv"}], "//",
                     "r2"}], ")"}]}], "]"}]}], "/.", "aitouv"}], "//.", 
               RowBox[{"zztoab", "[", "10", "]"}]}], "/.", "uvtoab"}], "//", 
             "neabp"}], ")"}], "]"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"wm", "[", "c_", "]"}], "\[RuleDelayed]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"c", "===", "\[Infinity]"}], ",", 
          RowBox[{
           RowBox[{"wp", "[", "\[Infinity]", "]"}], "-", 
           RowBox[{"wm", "[", "\[Infinity]", "]"}]}], ",", 
          RowBox[{"wm", "[", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"x", "/.", "xytoXY"}], "/.", 
                 RowBox[{"Thread", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"X", ",", "Y"}], "}"}], "\[Rule]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"X", ",", "Y"}], "}"}], "/.", "XYtoxy"}], "//.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "\[RuleDelayed]", "c"}], ",", 
                    RowBox[{"y", "\[RuleDelayed]", 
                    RowBox[{"-", 
                    SqrtBox["ellipticP"]}]}]}], "}"}]}], "/.", "aitouv"}], "//",
                     "r2"}], ")"}]}], "]"}]}], "/.", "aitouv"}], "//.", 
               RowBox[{"zztoab", "[", "10", "]"}]}], "/.", "uvtoab"}], "//", 
             "neabp"}], ")"}], "]"}]}], "]"}]}]}], "}"}]}], ";"}], 
   "\n"}]}]], "Code",
 CellChangeTimes->{{3.8337085119050827`*^9, 3.833708533866507*^9}, {
  3.8337086192941236`*^9, 3.833708664804254*^9}, {3.833708793289742*^9, 
  3.833708795779668*^9}, {3.833862901487978*^9, 3.8338629684770737`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"b23e5c5c-40db-419d-9230-f41549dd9e88"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"wp", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"ab", "[", 
       RowBox[{"9", ",", "10", ",", "1", ",", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"7", ",", "8"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3", ",", "5"}], "}"}]}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{"ab", "[", 
        RowBox[{"1", ",", "5", ",", "9", ",", "10"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"2", ",", "3", ",", "7", ",", "8"}], "]"}]}]], "//", 
     "neabp"}], "]"}], ",", 
   RowBox[{
    RowBox[{"wp", "[", 
     FractionBox[
      RowBox[{"ab", "[", 
       RowBox[{"9", ",", "10", ",", "1", ",", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"7", ",", "8"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3", ",", "5"}], "}"}]}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{"ab", "[", 
        RowBox[{"1", ",", "5", ",", "9", ",", "10"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"2", ",", "3", ",", "7", ",", "8"}], "]"}]}]], "]"}], "/.", 
    "wpmR1"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.833708808308765*^9, 3.833708812760849*^9}, {
  3.833708856127742*^9, 3.833708923306024*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"63324d9c-3ab1-4e3c-b8dd-5710828ef0cc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"wp", "[", 
    RowBox[{"-", 
     FractionBox["683785642", "3695128857"]}], "]"}], ",", 
   RowBox[{"wp", "[", 
    RowBox[{"-", 
     FractionBox["683785642", "3695128857"]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.833708878494294*^9, 3.8337089166040707`*^9}, 
   3.833812935263708*^9, 3.833813016559144*^9, 3.833813306469925*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"8fb928c7-f866-4469-908b-fd98d0f63659"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Instead", " ", "of", " ", "checking", " ", "the", " ", "reflection", " ", 
    "symmetries", " ", "for", " ", "whole", " ", "symbol"}], ",", " ", 
   RowBox[{
   "here", " ", "we", " ", "only", " ", "check", " ", "these", " ", 
    "symmetries", " ", "for", " ", "two", " ", "terms", " ", "which", " ", 
    "contains", " ", "elliptic", " ", 
    RowBox[{"letters", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.833711421512398*^9, 3.833711556803673*^9}, {
  3.833862986049914*^9, 
  3.833863040951146*^9}},ExpressionUUID->"5724b05c-7fae-4cb7-9ee9-\
d6b3438563f0"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "following", " ", "terms", " ", "are", " ", "invariant", " ", 
   "under", " ", "the", " ", "r1", " ", "symmetries"}], " ", "*)"}]], "Input",\

 CellChangeTimes->{{3.833711936782468*^9, 3.8337119710107803`*^9}, {
  3.8338630453495703`*^9, 
  3.833863049599839*^9}},ExpressionUUID->"a1af5687-40e8-4c97-a437-\
ddcdb307f7e4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"example1", "=", 
  RowBox[{
   RowBox[{"dbSymbol", "/.", 
    RowBox[{
     RowBox[{"Tensor", "[", 
      RowBox[{"x_", ",", "a_", ",", "b_", ",", "y_"}], "]"}], 
     "\[RuleDelayed]", 
     RowBox[{"0", "/;", 
      RowBox[{"y", "=!=", 
       RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}]}]}], "/.", 
   RowBox[{
    RowBox[{"Tensor", "[", 
     RowBox[{"x_", ",", "a_", ",", "b_", ",", "y_"}], "]"}], "\[RuleDelayed]", 
    RowBox[{"0", "/;", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"a", ",", 
       RowBox[{"zz", "[", 
        RowBox[{"1", ",", "3", ",", "5", ",", "8"}], "]"}]}], 
      "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.8337086957929993`*^9, 3.833708720805047*^9}, {
  3.8337115619938793`*^9, 3.833711613773755*^9}, {3.833711652853126*^9, 
  3.83371165311524*^9}, {3.833711705918461*^9, 3.8337118854697943`*^9}, {
  3.8337119729760237`*^9, 3.833711979756238*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"6ebfeb2f-4e17-40f3-87d0-ef51870b23a4"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Tensor", "[", 
     RowBox[{
      RowBox[{"log", "[", 
       RowBox[{"u", "[", "1", "]"}], "]"}], ",", 
      RowBox[{"log", "[", 
       FractionBox[
        RowBox[{"1", "-", 
         RowBox[{"zz", "[", 
          RowBox[{"1", ",", "3", ",", "5", ",", "8"}], "]"}]}], 
        RowBox[{"1", "-", 
         RowBox[{"zzb", "[", 
          RowBox[{"1", ",", "3", ",", "5", ",", "8"}], "]"}]}]], "]"}], ",", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"alog", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           FractionBox[
            RowBox[{"ab", "[", 
             RowBox[{"1", ",", "9", ",", "10", ",", 
              RowBox[{"cap", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"7", ",", "8"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"2", ",", "3", ",", "5"}], "}"}]}], "]"}]}], "]"}], 
            RowBox[{
             RowBox[{"ab", "[", 
              RowBox[{"1", ",", "5", ",", "9", ",", "10"}], "]"}], " ", 
             RowBox[{"ab", "[", 
              RowBox[{"2", ",", "3", ",", "7", ",", "8"}], "]"}]}]], "+", 
           RowBox[{"zz", "[", 
            RowBox[{"1", ",", "3", ",", "5", ",", "8"}], "]"}]}], 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           FractionBox[
            RowBox[{"ab", "[", 
             RowBox[{"1", ",", "9", ",", "10", ",", 
              RowBox[{"cap", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"7", ",", "8"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"2", ",", "3", ",", "5"}], "}"}]}], "]"}]}], "]"}], 
            RowBox[{
             RowBox[{"ab", "[", 
              RowBox[{"1", ",", "5", ",", "9", ",", "10"}], "]"}], " ", 
             RowBox[{"ab", "[", 
              RowBox[{"2", ",", "3", ",", "7", ",", "8"}], "]"}]}]], "+", 
           RowBox[{"zzb", "[", 
            RowBox[{"1", ",", "3", ",", "5", ",", "8"}], "]"}]}]], "]"}]}], 
       "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"alog", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           FractionBox[
            RowBox[{"ab", "[", 
             RowBox[{"4", ",", "5", ",", "6", ",", 
              RowBox[{"cap", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "3"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"7", ",", "8", ",", "10"}], "}"}]}], "]"}]}], "]"}], 
            
            RowBox[{
             RowBox[{"ab", "[", 
              RowBox[{"2", ",", "3", ",", "7", ",", "8"}], "]"}], " ", 
             RowBox[{"ab", "[", 
              RowBox[{"4", ",", "5", ",", "6", ",", "10"}], "]"}]}]], "+", 
           RowBox[{"zz", "[", 
            RowBox[{"1", ",", "3", ",", "5", ",", "8"}], "]"}]}], 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           FractionBox[
            RowBox[{"ab", "[", 
             RowBox[{"4", ",", "5", ",", "6", ",", 
              RowBox[{"cap", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "3"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"7", ",", "8", ",", "10"}], "}"}]}], "]"}]}], "]"}], 
            
            RowBox[{
             RowBox[{"ab", "[", 
              RowBox[{"2", ",", "3", ",", "7", ",", "8"}], "]"}], " ", 
             RowBox[{"ab", "[", 
              RowBox[{"4", ",", "5", ",", "6", ",", "10"}], "]"}]}]], "+", 
           RowBox[{"zzb", "[", 
            RowBox[{"1", ",", "3", ",", "5", ",", "8"}], "]"}]}]], "]"}]}], 
       "-", 
       RowBox[{"eL", "[", "4", "]"}], "+", 
       RowBox[{"eL", "[", "8", "]"}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"ab", "[", 
            RowBox[{"10", ",", 
             RowBox[{"cap1", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"2", ",", "3"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"4", ",", "5"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "8"}], "}"}]}], "]"}]}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"ab", "[", 
             RowBox[{"10", ",", 
              RowBox[{"cap1", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "3"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"4", ",", "5"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"9", ",", "1"}], "}"}]}], "]"}]}], "]"}], "4"], " ", 
           
           RowBox[{"ab", "[", 
            RowBox[{"4", ",", "5", ",", 
             RowBox[{"cap", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"2", ",", "3"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"9", ",", "10", ",", "1"}], "}"}]}], "]"}], ",", 
             RowBox[{"cap", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"7", ",", "8"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"9", ",", "10", ",", "1"}], "}"}]}], "]"}]}], "]"}], 
           " ", 
           SuperscriptBox[
            RowBox[{"ab", "[", 
             RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "]"}], "6"]}], 
          RowBox[{
           RowBox[{"ab", "[", 
            RowBox[{"5", ",", 
             RowBox[{"cap1", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"2", ",", "3"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "8"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"10", ",", "1"}], "}"}]}], "]"}]}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"ab", "[", 
             RowBox[{"1", ",", "4", ",", "5", ",", "10"}], "]"}], "4"], " ", 
           RowBox[{"ab", "[", 
            RowBox[{"1", ",", "10", ",", 
             RowBox[{"cap", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"2", ",", "3"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"4", ",", "5", ",", "6"}], "}"}]}], "]"}], ",", 
             RowBox[{"cap", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"7", ",", "8"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"4", ",", "5", ",", "6"}], "}"}]}], "]"}]}], "]"}], 
           " ", 
           SuperscriptBox[
            RowBox[{"ab", "[", 
             RowBox[{"2", ",", "3", ",", "7", ",", "8"}], "]"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"ab", "[", 
             RowBox[{"5", ",", "6", ",", "9", ",", "10"}], "]"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"ab", "[", 
             RowBox[{"7", ",", "8", ",", "9", ",", "10"}], "]"}], "2"]}]], 
         "]"}]}]}], ",", 
      RowBox[{"wp", "[", "\[Infinity]", "]"}]}], "]"}], "+", 
    RowBox[{"Tensor", "[", 
     RowBox[{
      RowBox[{"log", "[", 
       RowBox[{"v", "[", "1", "]"}], "]"}], ",", 
      RowBox[{"log", "[", 
       FractionBox[
        RowBox[{"zzb", "[", 
         RowBox[{"1", ",", "3", ",", "5", ",", "8"}], "]"}], 
        RowBox[{"zz", "[", 
         RowBox[{"1", ",", "3", ",", "5", ",", "8"}], "]"}]], "]"}], ",", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"alog", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           FractionBox[
            RowBox[{"ab", "[", 
             RowBox[{"1", ",", "9", ",", "10", ",", 
              RowBox[{"cap", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"7", ",", "8"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"2", ",", "3", ",", "5"}], "}"}]}], "]"}]}], "]"}], 
            RowBox[{
             RowBox[{"ab", "[", 
              RowBox[{"1", ",", "5", ",", "9", ",", "10"}], "]"}], " ", 
             RowBox[{"ab", "[", 
              RowBox[{"2", ",", "3", ",", "7", ",", "8"}], "]"}]}]], "+", 
           RowBox[{"zz", "[", 
            RowBox[{"1", ",", "3", ",", "5", ",", "8"}], "]"}]}], 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           FractionBox[
            RowBox[{"ab", "[", 
             RowBox[{"1", ",", "9", ",", "10", ",", 
              RowBox[{"cap", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"7", ",", "8"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"2", ",", "3", ",", "5"}], "}"}]}], "]"}]}], "]"}], 
            RowBox[{
             RowBox[{"ab", "[", 
              RowBox[{"1", ",", "5", ",", "9", ",", "10"}], "]"}], " ", 
             RowBox[{"ab", "[", 
              RowBox[{"2", ",", "3", ",", "7", ",", "8"}], "]"}]}]], "+", 
           RowBox[{"zzb", "[", 
            RowBox[{"1", ",", "3", ",", "5", ",", "8"}], "]"}]}]], "]"}]}], 
       "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"alog", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           FractionBox[
            RowBox[{"ab", "[", 
             RowBox[{"4", ",", "5", ",", "6", ",", 
              RowBox[{"cap", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "3"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"7", ",", "8", ",", "10"}], "}"}]}], "]"}]}], "]"}], 
            
            RowBox[{
             RowBox[{"ab", "[", 
              RowBox[{"2", ",", "3", ",", "7", ",", "8"}], "]"}], " ", 
             RowBox[{"ab", "[", 
              RowBox[{"4", ",", "5", ",", "6", ",", "10"}], "]"}]}]], "+", 
           RowBox[{"zz", "[", 
            RowBox[{"1", ",", "3", ",", "5", ",", "8"}], "]"}]}], 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           FractionBox[
            RowBox[{"ab", "[", 
             RowBox[{"4", ",", "5", ",", "6", ",", 
              RowBox[{"cap", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "3"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"7", ",", "8", ",", "10"}], "}"}]}], "]"}]}], "]"}], 
            
            RowBox[{
             RowBox[{"ab", "[", 
              RowBox[{"2", ",", "3", ",", "7", ",", "8"}], "]"}], " ", 
             RowBox[{"ab", "[", 
              RowBox[{"4", ",", "5", ",", "6", ",", "10"}], "]"}]}]], "+", 
           RowBox[{"zzb", "[", 
            RowBox[{"1", ",", "3", ",", "5", ",", "8"}], "]"}]}]], "]"}]}], 
       "-", 
       RowBox[{"eL", "[", "4", "]"}], "+", 
       RowBox[{"eL", "[", "8", "]"}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"ab", "[", 
            RowBox[{"10", ",", 
             RowBox[{"cap1", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"2", ",", "3"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"4", ",", "5"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "8"}], "}"}]}], "]"}]}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"ab", "[", 
             RowBox[{"10", ",", 
              RowBox[{"cap1", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "3"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"4", ",", "5"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"9", ",", "1"}], "}"}]}], "]"}]}], "]"}], "4"], " ", 
           
           RowBox[{"ab", "[", 
            RowBox[{"4", ",", "5", ",", 
             RowBox[{"cap", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"2", ",", "3"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"9", ",", "10", ",", "1"}], "}"}]}], "]"}], ",", 
             RowBox[{"cap", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"7", ",", "8"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"9", ",", "10", ",", "1"}], "}"}]}], "]"}]}], "]"}], 
           " ", 
           SuperscriptBox[
            RowBox[{"ab", "[", 
             RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "]"}], "6"]}], 
          RowBox[{
           RowBox[{"ab", "[", 
            RowBox[{"5", ",", 
             RowBox[{"cap1", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"2", ",", "3"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"7", ",", "8"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"10", ",", "1"}], "}"}]}], "]"}]}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"ab", "[", 
             RowBox[{"1", ",", "4", ",", "5", ",", "10"}], "]"}], "4"], " ", 
           RowBox[{"ab", "[", 
            RowBox[{"1", ",", "10", ",", 
             RowBox[{"cap", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"2", ",", "3"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"4", ",", "5", ",", "6"}], "}"}]}], "]"}], ",", 
             RowBox[{"cap", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"7", ",", "8"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"4", ",", "5", ",", "6"}], "}"}]}], "]"}]}], "]"}], 
           " ", 
           SuperscriptBox[
            RowBox[{"ab", "[", 
             RowBox[{"2", ",", "3", ",", "7", ",", "8"}], "]"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"ab", "[", 
             RowBox[{"5", ",", "6", ",", "9", ",", "10"}], "]"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"ab", "[", 
             RowBox[{"7", ",", "8", ",", "9", ",", "10"}], "]"}], "2"]}]], 
         "]"}]}]}], ",", 
      RowBox[{"wp", "[", "\[Infinity]", "]"}]}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8337087215225*^9, {3.833711589503851*^9, 3.833711614411017*^9}, {
   3.833711648429241*^9, 3.833711653789247*^9}, 3.833711734852785*^9, {
   3.8337117743444777`*^9, 3.833711788868215*^9}, {3.83371182399084*^9, 
   3.833711835491886*^9}, 3.833711919238237*^9, 3.8337119812715683`*^9, 
   3.833813019578927*^9, 3.833813309618198*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"8febaf93-f16b-41c9-8970-4b296a4f3619"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "third", " ", "entry", " ", "of", " ", "example", " ", "1", " ",
    "is", " ", "invariant", " ", "under", " ", "the", " ", "action", " ", 
   "of", " ", "r1", " ", "up", " ", "to", " ", "a", " ", "rational", " ", 
   "multiple", " ", "of", " ", "\[Pi]\[ImaginaryI]"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.833712178835956*^9, 3.833712230618513*^9}, {
  3.833863160422632*^9, 
  3.83386320581208*^9}},ExpressionUUID->"af195091-bd57-43e8-8bb6-\
e95e0d2ee3c2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Union", "[", 
           RowBox[{"Cases", "[", 
            RowBox[{"example1", ",", 
             RowBox[{
              RowBox[{"Tensor", "[", 
               RowBox[{"a__", ",", "x_", ",", "y_"}], "]"}], "\[RuleDelayed]",
               "x"}], ",", "Infinity"}], "]"}], "]"}], "/.", "eLetterRules"}],
          "/.", "wpmR1"}], "//", "r1"}], "//", "numlog"}], "//", "nEval"}], 
     ")"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Union", "[", 
         RowBox[{"Cases", "[", 
          RowBox[{"example1", ",", 
           RowBox[{
            RowBox[{"Tensor", "[", 
             RowBox[{"a__", ",", "x_", ",", "y_"}], "]"}], "\[RuleDelayed]", 
            "x"}], ",", "Infinity"}], "]"}], "]"}], "/.", "eLetterRules"}], "//",
        "numlog"}], "//", "nEval"}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"Pi", " ", "I"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.8337119281341133`*^9, 3.8337119317740517`*^9}, {
  3.833711984746265*^9, 3.833712165572227*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"903c8054-78eb-4466-a32d-7d603d0ff52d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.9999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999990630356303198951764`498.46697631902276",
    "+", 
   RowBox[{"0``497.6111410005209", " ", "\[ImaginaryI]"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.8337119323133593`*^9, {3.833712011321684*^9, 3.833712020747348*^9}, {
   3.833712054441334*^9, 3.8337121469985313`*^9}, 3.833712182098246*^9, 
   3.833813037841785*^9, 3.833813077677355*^9, 3.833813166076502*^9, 
   3.83381332756421*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"b4f0d175-e1e9-4b84-bdad-c05a9b380441"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "following", " ", "terms", " ", "are", " ", "invariant", " ", 
   "under", " ", "the", " ", "r1", " ", "and", " ", "r2", " ", "symmetries"}],
   " ", "*)"}]], "Input",
 CellChangeTimes->{{3.833712269251918*^9, 3.833712272236351*^9}, 
   3.833813328243286*^9, {3.8338632164302053`*^9, 
   3.8338632232498302`*^9}},ExpressionUUID->"6982b704-2cff-4ad0-bad7-\
b2792ae98f63"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"example2", "=", 
  RowBox[{
   RowBox[{"dbSymbol", "/.", 
    RowBox[{
     RowBox[{"Tensor", "[", 
      RowBox[{"x_", ",", "a_", ",", "b_", ",", "y_"}], "]"}], 
     "\[RuleDelayed]", 
     RowBox[{"0", "/;", 
      RowBox[{"y", "=!=", 
       RowBox[{"wp", "[", "\[Infinity]", "]"}]}]}]}]}], "/.", 
   RowBox[{
    RowBox[{"Tensor", "[", 
     RowBox[{"x_", ",", "a_", ",", "b_", ",", "y_"}], "]"}], "\[RuleDelayed]", 
    RowBox[{"0", "/;", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"a", ",", 
       RowBox[{"log", "[", 
        RowBox[{"1", "-", 
         RowBox[{"u", "[", "5", "]"}]}], "]"}]}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.833711673970833*^9, 3.833711699992585*^9}, {
  3.833712247717441*^9, 3.833712258559947*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"f4546af7-8796-4244-9eba-9caed9a8c9ed"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"Tensor", "[", 
   RowBox[{
    RowBox[{"log", "[", 
     RowBox[{"u", "[", "5", "]"}], "]"}], ",", 
    RowBox[{"log", "[", 
     RowBox[{"1", "-", 
      RowBox[{"u", "[", "5", "]"}]}], "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"eL", "[", "2", "]"}]}], "+", 
     RowBox[{"log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"ab", "[", 
         RowBox[{"5", ",", 
          RowBox[{"cap1", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"4", ",", "6"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"10", ",", "1"}], "}"}]}], "]"}]}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"5", ",", 
          RowBox[{"cap1", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "6"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"7", ",", "8"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"9", ",", "10"}], "}"}]}], "]"}]}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"10", ",", 
          RowBox[{"cap1", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"4", ",", "5"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"9", ",", "1"}], "}"}]}], "]"}]}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"10", ",", 
          RowBox[{"cap1", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"5", ",", "6"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"7", ",", "8"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"9", ",", "1"}], "}"}]}], "]"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"ab", "[", 
          RowBox[{"1", ",", "4", ",", "5", ",", "10"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"ab", "[", 
          RowBox[{"5", ",", "6", ",", "9", ",", "10"}], "]"}], "2"]}], 
       RowBox[{
        RowBox[{"ab", "[", 
         RowBox[{"2", ",", "3", ",", 
          RowBox[{"cap2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"9", ",", "10", ",", "1"}], "}"}]}], "]"}]}], "]"}], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"7", ",", "8", ",", 
          RowBox[{"cap2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"9", ",", "10", ",", "1"}], "}"}]}], "]"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"ab", "[", 
          RowBox[{"1", ",", "5", ",", "6", ",", "10"}], "]"}], "3"], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"2", ",", "3", ",", "5", ",", "10"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"ab", "[", 
          RowBox[{"4", ",", "5", ",", "9", ",", "10"}], "]"}], "3"], " ", 
        RowBox[{"ab", "[", 
         RowBox[{"5", ",", "7", ",", "8", ",", "10"}], "]"}]}]], "]"}]}], ",", 
    RowBox[{"wp", "[", "\[Infinity]", "]"}]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.833711674795677*^9, 3.8337116822349854`*^9}, 
   3.833712258925828*^9, 3.83381316963706*^9, 3.8338133332522097`*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"9b043b3a-4c97-4485-ada9-ed67708fdd6d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "The", " ", "rational", " ", "letter", " ", "at", " ", "the", " ", "third",
     " ", "entry", " ", "of", " ", "example2", " ", "is", " ", "invariant", 
    " ", "under", " ", "the", " ", "action", " ", "of", " ", "r1", " ", "and",
     " ", "r2"}], ",", " ", 
   RowBox[{"and", " ", "so", " ", "is", " ", 
    RowBox[{"eL", "[", "2", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
     "up", " ", "to", " ", "a", " ", "rational", " ", "multiple", " ", "of", 
      " ", "\[Pi]\[ImaginaryI]"}], ")"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.833712277176559*^9, 3.833712337477392*^9}, {
  3.833712411041585*^9, 3.8337124116053*^9}, {3.833863275365183*^9, 
  3.833863306177063*^9}},ExpressionUUID->"fb7adb1b-bcbf-4533-a4e2-\
7db1eb2a557c"],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"eL", "[", "2", "]"}], "/.", "eLetterRules"}], "//", "nEval"}], 
    ")"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"eL", "[", "2", "]"}], "/.", "eLetterRules"}], "/.", "wpmR1"}],
      "//", "nEval"}], ")"}]}], 
  RowBox[{"Pi", " ", "I"}]]], "Input",
 CellChangeTimes->{{3.8337123388557*^9, 3.833712380218485*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"b3a61488-7c98-47b0-9d37-1d0db79a18c6"],

Cell[BoxData[
 RowBox[{"0.\
499999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999993263801118744637944`499.16837606724084", "+", 
  RowBox[{"0``498.37694730399903", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.833712349291726*^9, 3.833712360263731*^9}, 
   3.833712399960009*^9, 3.833813190820957*^9, 3.83381335475662*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"73b623fa-0495-4513-a2a2-d6486e8394c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"eL", "[", "2", "]"}], "/.", "eLetterRules"}], "//", "nEval"}], 
    ")"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"eL", "[", "2", "]"}], "/.", "eLetterRules"}], "/.", "wpmR2"}],
      "//", "nEval"}], ")"}]}], 
  RowBox[{"Pi", " ", "I"}]]], "Input",
 CellChangeTimes->{{3.833712386735379*^9, 3.833712386880493*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"64c63270-8084-4597-a085-b3a9d5622d2e"],

Cell[BoxData[
 RowBox[{"0.\
499999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999993263801118744637944`499.16837606724084", "+", 
  RowBox[{"0``498.37727610871593", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.833712422499757*^9, 3.83381321184305*^9, 
  3.8338133762298317`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"a0020719-0360-4217-b1a0-bea308e7001c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1536, 849},
WindowMargins->{{67, Automatic}, {Automatic, 0}},
TaggingRules->{"TryRealOnly" -> False},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ba5f17e3-1509-4bd6-b61f-6deec1452229"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 1945, 41, 168, "Input",ExpressionUUID->"da1bd4e9-e755-4385-9080-acf8f75af37f"],
Cell[2348, 56, 217, 4, 37, "Input",ExpressionUUID->"6cdd98c4-860e-4d78-a0c8-6513cce5b7c3"],
Cell[CellGroupData[{
Cell[2590, 64, 144, 2, 37, "Input",ExpressionUUID->"0ce59e88-a4b7-4867-a3db-720497c133fa"],
Cell[2737, 68, 207, 3, 42, "Output",ExpressionUUID->"2c6c72eb-b1fa-4339-87c7-ea0f7ad54ab0"]
}, Open  ]],
Cell[2959, 74, 267, 5, 37, "Input",ExpressionUUID->"be6ac6ce-0a07-4c0d-880a-5a21d04d71af"],
Cell[3229, 81, 414, 9, 37, "Input",ExpressionUUID->"3fcb798c-a88a-462f-98f1-1d3d285bc899"],
Cell[3646, 92, 32847, 873, 990, "Code",ExpressionUUID->"d84f3450-f241-4270-b289-9e5abc52344d"],
Cell[36496, 967, 509, 12, 37, "Input",ExpressionUUID->"fc7c0ea0-904c-4746-a6d0-476225cf3fbf"],
Cell[CellGroupData[{
Cell[37030, 983, 542, 14, 37, "Input",ExpressionUUID->"cf17bd9a-0edb-4902-b668-ff4c21015616"],
Cell[37575, 999, 523, 11, 42, "Output",ExpressionUUID->"7379e11c-f908-4ddb-b3ce-04c381344b10"]
}, Open  ]],
Cell[38113, 1013, 1844, 40, 116, "Input",ExpressionUUID->"4a8c35fc-4b2a-4031-b7bc-f586d3673f46"],
Cell[CellGroupData[{
Cell[39982, 1057, 505, 12, 37, "Input",ExpressionUUID->"f74b8a1a-3dbc-41a0-8830-76757726a0fd"],
Cell[40490, 1071, 991, 21, 95, "Output",ExpressionUUID->"902753b6-449b-46ca-914f-3cbf882018a0"]
}, Open  ]],
Cell[41496, 1095, 469, 10, 37, "Input",ExpressionUUID->"18e30be4-bbbb-4445-a221-f6c36c52a727"],
Cell[CellGroupData[{
Cell[41990, 1109, 257, 5, 37, "Input",ExpressionUUID->"cca73f39-4933-4087-86a6-47a74111bf78"],
Cell[42250, 1116, 300, 6, 42, "Output",ExpressionUUID->"f7a2706b-7ed8-45d2-990f-e8203778d8b6"]
}, Open  ]],
Cell[42565, 1125, 618, 14, 64, "Input",ExpressionUUID->"4ffdfa27-c54b-4f81-a2d7-86b53ffd0fa6"],
Cell[43186, 1141, 251, 4, 37, "Input",ExpressionUUID->"f344cc45-4682-4459-8b59-2c2aa70226d7"],
Cell[43440, 1147, 330, 8, 37, "Input",ExpressionUUID->"14f54a09-cfcf-4f10-8d4d-302d84f1fa1b"],
Cell[43773, 1157, 2975, 89, 114, "Code",ExpressionUUID->"f0fe573c-0049-47eb-8286-cdb10b924ff6"],
Cell[46751, 1248, 1568, 44, 64, "Input",ExpressionUUID->"6f053bd4-982a-440b-8f27-fc47ce505ffe"],
Cell[CellGroupData[{
Cell[48344, 1296, 246, 5, 37, "Input",ExpressionUUID->"90f2848e-3c70-413a-b832-b24145a62edd"],
Cell[48593, 1303, 1482, 44, 42, "Output",ExpressionUUID->"a556f165-513e-4aca-892c-cced350b0c79"]
}, Open  ]],
Cell[50090, 1350, 421, 8, 37, "Input",ExpressionUUID->"9e6dd768-ec9a-4783-b00e-020a8e9d428f"],
Cell[50514, 1360, 18009, 503, 794, "Code",ExpressionUUID->"c1482ffb-e2dd-44e1-bed0-852118d16df8"],
Cell[68526, 1865, 784, 14, 90, "Input",ExpressionUUID->"5ba87c7d-b7a8-47a0-9f23-3a6bb37da4c9"],
Cell[69313, 1881, 287, 5, 37, "Input",ExpressionUUID->"e50674db-2405-4f2e-a770-812f39395401"],
Cell[CellGroupData[{
Cell[69625, 1890, 511, 12, 37, "Input",ExpressionUUID->"d248618b-c801-4e52-8c27-7abe2a80e62b"],
Cell[70139, 1904, 784, 16, 69, "Output",ExpressionUUID->"38049424-13bd-494a-a178-acfe1d9ea729"]
}, Open  ]],
Cell[70938, 1923, 1590, 37, 90, "Input",ExpressionUUID->"b5f2fd6b-d651-4e77-a7a9-af976416008a"],
Cell[CellGroupData[{
Cell[72553, 1964, 958, 27, 59, "Input",ExpressionUUID->"19f39b6d-18ca-4b76-8761-9da561469761"],
Cell[73514, 1993, 215, 3, 43, "Output",ExpressionUUID->"b0cd2c00-9c2b-4482-ab18-f4e25931c07f"]
}, Open  ]],
Cell[73744, 1999, 687, 13, 64, "Input",ExpressionUUID->"80910c32-7776-41ba-9ade-d35a23ea50fd"],
Cell[74434, 2014, 274, 5, 37, "Input",ExpressionUUID->"ef97a850-4fc3-4b5d-9280-88106ccb9d84"],
Cell[CellGroupData[{
Cell[74733, 2023, 307, 5, 37, "Input",ExpressionUUID->"7bdc59ff-0673-462d-ad09-fd65ec1be1b9"],
Cell[75043, 2030, 556, 10, 42, "Output",ExpressionUUID->"321a9451-2a1c-4b02-bf5b-d36202e7d317"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75636, 2045, 458, 11, 37, "Input",ExpressionUUID->"745886cf-af48-4776-b81c-55633aa0413c"],
Cell[76097, 2058, 1229, 24, 104, "Output",ExpressionUUID->"fa649bfd-e1ff-4cef-a2b2-d22a5614e802"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77363, 2087, 580, 14, 57, "Input",ExpressionUUID->"e4339ee5-8428-4aab-ae9b-853e28376d97"],
Cell[77946, 2103, 978, 25, 59, "Output",ExpressionUUID->"cce8efb5-6b13-4255-9e70-adb92aea03d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78961, 2133, 250, 4, 67, "Subsection",ExpressionUUID->"76d386da-6f54-48a0-8f8e-cccad416b0b7"],
Cell[79214, 2139, 350, 8, 37, "Input",ExpressionUUID->"551dc471-ef40-43f8-942e-1106e14c1f2d"],
Cell[79567, 2149, 199, 3, 37, "Input",ExpressionUUID->"1da9cdd5-8ce2-439d-9f86-860942401cc8"],
Cell[79769, 2154, 325, 8, 37, "Input",ExpressionUUID->"e566a8b3-5750-4f62-a921-c39e68fc78f5"],
Cell[CellGroupData[{
Cell[80119, 2166, 388, 9, 37, "Input",ExpressionUUID->"a3c6b2a7-e604-4142-aa5f-91d21419e611"],
Cell[80510, 2177, 7381, 227, 306, "Output",ExpressionUUID->"343a48d5-e14c-422a-adbc-0b8000de3820"]
}, Open  ]],
Cell[87906, 2407, 343, 8, 37, "Input",ExpressionUUID->"8a62ee86-a8b5-45e7-ba05-3962a18aa6e4"],
Cell[CellGroupData[{
Cell[88274, 2419, 441, 10, 37, "Input",ExpressionUUID->"c2b89640-dfaa-4f51-8988-9f055d848f66"],
Cell[88718, 2431, 2120, 63, 108, "Output",ExpressionUUID->"648b6d58-3a72-43ba-ab60-a039f6066e98"]
}, Open  ]],
Cell[90853, 2497, 340, 8, 37, "Input",ExpressionUUID->"a991342e-83a8-4976-adb1-46f53384aff3"],
Cell[91196, 2507, 7707, 202, 422, "Code",ExpressionUUID->"fa2279e3-3e9c-41ed-ae34-974a0b163b29"],
Cell[CellGroupData[{
Cell[98928, 2713, 223, 4, 56, "Subsubsection",ExpressionUUID->"a018d6ff-ac8f-4a0c-9b79-0dba73e63b78"],
Cell[99154, 2719, 14208, 361, 299, "Code",ExpressionUUID->"b23e5c5c-40db-419d-9230-f41549dd9e88"],
Cell[CellGroupData[{
Cell[113387, 3084, 1401, 39, 61, "Input",ExpressionUUID->"63324d9c-3ab1-4e3c-b8dd-5710828ef0cc"],
Cell[114791, 3125, 472, 11, 60, "Output",ExpressionUUID->"8fb928c7-f866-4469-908b-fd98d0f63659"]
}, Open  ]],
Cell[115278, 3139, 636, 14, 64, "Input",ExpressionUUID->"5724b05c-7fae-4cb7-9ee9-d6b3438563f0"],
Cell[115917, 3155, 382, 9, 37, "Input",ExpressionUUID->"a1af5687-40e8-4c97-a437-ddcdb307f7e4"],
Cell[CellGroupData[{
Cell[116324, 3168, 988, 24, 37, "Input",ExpressionUUID->"6ebfeb2f-4e17-40f3-87d0-ef51870b23a4"],
Cell[117315, 3194, 14657, 377, 586, "Output",ExpressionUUID->"8febaf93-f16b-41c9-8970-4b296a4f3619"]
}, Open  ]],
Cell[131987, 3574, 526, 10, 37, "Input",ExpressionUUID->"af195091-bd57-43e8-8bb6-e95e0d2ee3c2"],
Cell[CellGroupData[{
Cell[132538, 3588, 1266, 35, 64, "Input",ExpressionUUID->"903c8054-78eb-4466-a32d-7d603d0ff52d"],
Cell[133807, 3625, 1030, 18, 126, "Output",ExpressionUUID->"b4f0d175-e1e9-4b84-bdad-c05a9b380441"]
}, Open  ]],
Cell[134852, 3646, 430, 9, 37, "Input",ExpressionUUID->"6982b704-2cff-4ad0-bad7-b2792ae98f63"],
Cell[CellGroupData[{
Cell[135307, 3659, 846, 22, 37, "Input",ExpressionUUID->"f4546af7-8796-4244-9eba-9caed9a8c9ed"],
Cell[136156, 3683, 3498, 93, 147, "Output",ExpressionUUID->"9b043b3a-4c97-4485-ada9-ed67708fdd6d"]
}, Open  ]],
Cell[139669, 3779, 806, 17, 64, "Input",ExpressionUUID->"fb7adb1b-bcbf-4533-a4e2-7db1eb2a557c"],
Cell[CellGroupData[{
Cell[140500, 3800, 531, 16, 57, "Input",ExpressionUUID->"b3a61488-7c98-47b0-9d37-1d0db79a18c6"],
Cell[141034, 3818, 873, 12, 121, "Output",ExpressionUUID->"73b623fa-0495-4513-a2a2-d6486e8394c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141944, 3835, 533, 16, 57, "Input",ExpressionUUID->"64c63270-8084-4597-a085-b3a9d5622d2e"],
Cell[142480, 3853, 828, 12, 121, "Output",ExpressionUUID->"a0020719-0360-4217-b1a0-bea308e7001c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/ellipticLetterRelations <==

(* ::Package:: *)

(*************************************************************************)
(*                                                                       *)
(*   Ancillary file to "The elliptic double box and symbology beyond     *) 
(*   polylogarithms" by Alexander Kristensson, Matthias Wilhelm and      *)           
(*   Chi Zhang, arXiv:2106.xxxxx.                                        *)
(*                                                                       *)
(*   This file contains the linear relations of elliptic letters of      *)
(*   the 10-point double-box integral. w[n,z] is the elliptic letter     *)
(*   Omega^{(n)}(z) with wp[k] and wm[k] as two images w^+- of the       *)
(*   kinematic variables k on the normalized torus, and sw[1,0]=         *)
(*   2log[eta(tau)] + log[2Pi I/ omega_1] with the Dedekine eta          *)
(*   function and the torus periods omega_1. Each element of the         *)
(*   following list numerically evaluates to zero up to (q Pi I)         *)
(*   with some rational number q.                                        *) 
(*                                                                       *)
(*************************************************************************)



{{log[-(u[2]*(-1 + u[4]))] - 2*log[-(u[2]*u[4]*u[5])] + 
   log[u[2] - u[2]*u[4]*u[5]] - 
   log[u[2] + (u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
   log[u[2] + u[2]*(-1 + u[4]) - v[1]] - log[-(v[1]/u[4])] + 
   2*log[-((u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])) - 
      v[1]/u[4]] + 2*log[u[2] + (-(u[2]*(-1 + u[3] + u[4])) + v[1])/
       (-1 + u[3])] - 
   log[-((u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])) + 
     (-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] + 
   log[-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])) + (u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
       u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))] + 
   log[-(ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])) + (u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
       u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))] - 
   3*log[u[2] + (u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
       (u[4]*(-1 + u[5]))] - log[(u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
     (u[1] - u[3]*v[2])] + log[(v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
     (u[4]*(u[1] - u[3]*u[5]*v[2]))] + 
   log[u[2] + (u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/(u[1] - u[3]*v[2])] + 
   log[u[2]*u[4]*u[5] + (u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
      (u[1] - u[3]*v[2])] - 
   log[-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])) + (v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
      (u[4]*(u[1] - u[3]*u[5]*v[2]))] - 
   log[-(ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])) + (v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
      (u[4]*(u[1] - u[3]*u[5]*v[2]))] + log[-1 + zz[1, 3, 5, 8]] - 
   log[zz[1, 3, 5, 8]] - sw[1, 0] - w[0, wm[Infinity]] - w[0, wp[Infinity]] + 
   w[0, wp[(v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
      (u[4]*(u[1] - u[3]*u[5]*v[2]))]] + w[0, wp[-1 + zz[1, 3, 5, 8]]] - 
   2*w[1, wm[Infinity] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
        (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] - 
   2*w[1, wm[Infinity] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
        (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] - 
   w[1, wm[Infinity] - wp[Infinity]] + 
   w[1, wm[u[2]*(-1 + u[4]) - v[1]] - wp[Infinity]] + 
   w[1, wm[-(v[1]/u[4])] - wp[Infinity]] + 
   w[1, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - wp[Infinity]] - 
   w[1, wm[(v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
       (u[4]*(u[1] - u[3]*u[5]*v[2]))] - wp[Infinity]] + 
   w[1, wm[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])] - wp[Infinity]] + 
   w[1, wm[-1 + zz[1, 3, 5, 8]] - wp[Infinity]] + 
   w[1, wm[-1 + zzb[1, 3, 5, 8]] - wp[Infinity]] + 
   w[1, -wp[Infinity] + wp[u[2]*(-1 + u[4]) - v[1]]] - 
   w[1, -wp[Infinity] + wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/
       (-1 + u[3])]] + 
   w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[(v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
       (u[4]*(u[1] - u[3]*u[5]*v[2]))]] + 
   w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[(v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
       (u[4]*(u[1] - u[3]*u[5]*v[2]))]] - 
   w[1, -wp[Infinity] + wp[(v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
       (u[4]*(u[1] - u[3]*u[5]*v[2]))]] - 
   w[1, -wp[-(v[1]/u[4])] + wp[(v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
       (u[4]*(u[1] - u[3]*u[5]*v[2]))]] - 
   w[1, -wp[(v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
        (u[4]*(u[1] - u[3]*u[5]*v[2]))] + 
     wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])]] + 
   w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-1 + zz[1, 3, 5, 8]]] + 
   w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-1 + zz[1, 3, 5, 8]]] - 
   w[1, -wp[(v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
        (u[4]*(u[1] - u[3]*u[5]*v[2]))] + wp[-1 + zz[1, 3, 5, 8]]] + 
   w[1, -wp[(v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
        (u[4]*(u[1] - u[3]*u[5]*v[2]))] + wp[-1 + zzb[1, 3, 5, 8]]] - 
   w[2, wm[Infinity] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
       (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] - 
   w[2, wm[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])] - 
     wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])]] + 
   w[2, wm[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
       (u[4]*(-1 + u[5]))] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
       (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] - 
   w[2, wm[(v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
       (u[4]*(u[1] - u[3]*u[5]*v[2]))] - 
     wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])]] + w[2, wm[-1 + zz[1, 3, 5, 8]] - 
     wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])]] + w[2, wm[-1 + zzb[1, 3, 5, 8]] - 
     wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])]] - 
   w[2, wm[Infinity] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] - 
   w[2, wm[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])] - 
     wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])]] + 
   w[2, wm[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
       (u[4]*(-1 + u[5]))] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] - 
   w[2, wm[(v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
       (u[4]*(u[1] - u[3]*u[5]*v[2]))] - 
     wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])]] + w[2, wm[-1 + zz[1, 3, 5, 8]] - 
     wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])]] + w[2, wm[-1 + zzb[1, 3, 5, 8]] - 
     wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])]] + 3*w[2, wm[Infinity] - wp[Infinity]] - 
   3*w[2, wm[u[2]*(-1 + u[4]) - v[1]] - wp[Infinity]] + 
   2*w[2, wm[-v[1]] - wp[Infinity]] - 
   w[2, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - wp[Infinity]] + 
   w[2, wm[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])] - wp[Infinity]] + 
   w[2, wm[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
       (u[4]*(-1 + u[5]))] - wp[Infinity]] - 
   w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[Infinity]] - 
   3*w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[Infinity]] - 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[Infinity]] - 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[Infinity]] + 
   w[2, wm[-(v[1]/u[4])] - wp[u[2]*(-1 + u[4]) - v[1]]] + 
   w[2, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - 
     wp[u[2]*(-1 + u[4]) - v[1]]] + 
   w[2, wm[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])] - wp[u[2]*(-1 + u[4]) - v[1]]] - 
   3*w[2, -wp[Infinity] + wp[u[2]*(-1 + u[4]) - v[1]]] - 
   w[2, wm[-(v[1]/u[4])] - wp[-v[1]]] - 
   w[2, wm[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])] - wp[-v[1]]] - 
   w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[-v[1]]] + 
   w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[-v[1]]] + 
   2*w[2, -wp[Infinity] + wp[-v[1]]] - 
   w[2, wm[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
       (u[4]*(-1 + u[5]))] - wp[-(v[1]/u[4])]] + 
   w[2, wm[(v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
       (u[4]*(u[1] - u[3]*u[5]*v[2]))] - wp[-(v[1]/u[4])]] - 
   w[2, -wp[u[2]*(-1 + u[4]) - v[1]] + wp[-(v[1]/u[4])]] + 
   w[2, -wp[-v[1]] + wp[-(v[1]/u[4])]] + 
   w[2, wm[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])] - 
     wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])]] - 
   w[2, wm[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
       (u[4]*(-1 + u[5]))] - wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/
       (-1 + u[3])]] + w[2, -wp[Infinity] + 
     wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])]] - 
   w[2, -wp[u[2]*(-1 + u[4]) - v[1]] + wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/
       (-1 + u[3])]] - w[2, wm[-1 + zz[1, 3, 5, 8]] - 
     wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])]] + 
   w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/
       (-1 + u[3])]] - 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/
       (-1 + u[3])]] - 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/
       (-1 + u[3])]] + w[2, -wp[Infinity] + 
     wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])]] + 
   w[2, -wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] + 
     wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])]] - 
   w[2, wm[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])] - wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
        u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))]] + 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
        u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))]] + 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
        u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))]] + 
   w[2, -wp[Infinity] + wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
        u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))]] - 
   w[2, -wp[-(v[1]/u[4])] + wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
        u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))]] - 
   w[2, -wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] + 
     wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
       (u[4]*(-1 + u[5]))]] + 
   w[2, wm[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])] - wp[(v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
       (u[4]*(u[1] - u[3]*u[5]*v[2]))]] + 
   w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[(v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
       (u[4]*(u[1] - u[3]*u[5]*v[2]))]] - 
   w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[(v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
       (u[4]*(u[1] - u[3]*u[5]*v[2]))]] - 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[(v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
       (u[4]*(u[1] - u[3]*u[5]*v[2]))]] - 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[(v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
       (u[4]*(u[1] - u[3]*u[5]*v[2]))]] + 
   w[2, -wp[-(v[1]/u[4])] + wp[(v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
       (u[4]*(u[1] - u[3]*u[5]*v[2]))]] - 
   w[2, -wp[u[2]*(-1 + u[4]) - v[1]] + 
     wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])]] + 
   w[2, -wp[-v[1]] + wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])]] + 
   w[2, -wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
        (u[4]*(-1 + u[5]))] + wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + 
        u[3]*v[1]*v[2])/(u[1] - u[3]*v[2])]] - 
   w[2, -wp[(v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
        (u[4]*(u[1] - u[3]*u[5]*v[2]))] + 
     wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])]] + 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-1 + zz[1, 3, 5, 8]]] + 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-1 + zz[1, 3, 5, 8]]] - 
   3*w[2, -wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] + 
   w[2, -wp[-v[1]] + wp[-1 + zz[1, 3, 5, 8]]] + 
   w[2, -wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])] + 
     wp[-1 + zz[1, 3, 5, 8]]] - 
   w[2, -wp[(v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
        (u[4]*(u[1] - u[3]*u[5]*v[2]))] + wp[-1 + zz[1, 3, 5, 8]]] + 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-1 + zzb[1, 3, 5, 8]]] + 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-1 + zzb[1, 3, 5, 8]]] - 
   w[2, -wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] - 
   w[2, -wp[-v[1]] + wp[-1 + zzb[1, 3, 5, 8]]] - 
   w[2, -wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])] + 
     wp[-1 + zzb[1, 3, 5, 8]]] + 
   w[2, -wp[(v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
        (u[4]*(u[1] - u[3]*u[5]*v[2]))] + wp[-1 + zzb[1, 3, 5, 8]]], 
  log[-u[2]] + 2*log[u[1]/u[3]] - log[-(u[2]*u[4]*u[5])] - 
   log[u[2] + (u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
   log[-v[1]] - log[-(v[1]/u[4])] + 
   log[-((u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])) - v[1]/u[4]] + 
   log[u[2] + (u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/(u[1] - u[3]*v[2])] - 
   log[u[2]*u[4]*u[5] + (u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
      (u[1] - u[3]*v[2])] - 2*sw[1, 0] + 2*w[0, wm[Infinity]] - 
   2*w[0, wp[-1]] + w[0, wp[0]] - w[0, wp[u[2]*(-1 + u[4]) - v[1]]] + 
   2*w[1, wm[Infinity] - wp[-1]] - w[1, wm[Infinity] - wp[0]] - 
   3*w[1, wm[Infinity] - wp[Infinity]] + 
   w[1, wm[-1 + u[1]/u[3]] - wp[Infinity]] + 
   w[1, wm[u[2]*(-1 + u[4]) - v[1]] - wp[Infinity]] - 
   w[1, wm[-1 + zz[1, 3, 5, 8]] - wp[Infinity]] + 
   w[1, wm[-zz[3, 6, 8, 10]] - wp[Infinity]] + 
   w[1, wm[-1 + zzb[1, 3, 5, 8]] - wp[Infinity]] - 
   w[1, wm[-zzb[3, 6, 8, 10]] - wp[Infinity]] + 
   3*w[1, -wp[-1] + wp[Infinity]] - 2*w[1, -wp[Infinity] + wp[-u[2]]] - 
   w[1, -wp[-1] + wp[-1 + u[1]/u[3]]] + 
   4*w[1, -wp[Infinity] + wp[u[2]*(-1 + u[4]) - v[1]]] - 
   2*w[1, -wp[Infinity] + wp[-v[1]]] - w[1, -wp[0] + wp[-(v[1]/u[4])]] + 
   w[1, -wp[-u[2]] + wp[-(v[1]/u[4])]] - 
   w[1, -wp[u[2]*(-1 + u[4]) - v[1]] + wp[-(v[1]/u[4])]] + 
   w[1, -wp[-v[1]] + wp[-(v[1]/u[4])]] + 
   w[1, -wp[-u[2]] + wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])]] - 
   w[1, -wp[u[2]*(-1 + u[4]) - v[1]] + wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/
       (-1 + u[3])]] - w[1, -wp[u[2]*(-1 + u[4]) - v[1]] + 
     wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])]] + 
   w[1, -wp[-v[1]] + wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])]] + w[1, -wp[-1] + wp[-1 + zz[1, 3, 5, 8]]] - 
   w[1, -wp[0] + wp[-1 + zz[1, 3, 5, 8]]] + 
   w[1, -wp[-v[1]] + wp[-1 + zz[1, 3, 5, 8]]] - 
   w[1, -wp[-1] + wp[-zz[3, 6, 8, 10]]] + 
   w[1, -wp[0] + wp[-zz[3, 6, 8, 10]]] - 
   w[1, -wp[-u[2]] + wp[-zz[3, 6, 8, 10]]] - 
   w[1, -wp[-1] + wp[-1 + zzb[1, 3, 5, 8]]] + 
   w[1, -wp[0] + wp[-1 + zzb[1, 3, 5, 8]]] - 
   w[1, -wp[-v[1]] + wp[-1 + zzb[1, 3, 5, 8]]] + 
   w[1, -wp[-1] + wp[-zzb[3, 6, 8, 10]]] - 
   w[1, -wp[0] + wp[-zzb[3, 6, 8, 10]]] + 
   w[1, -wp[-u[2]] + wp[-zzb[3, 6, 8, 10]]] - w[2, wm[Infinity] - wp[-1]] + 
   w[2, wm[-1 + u[1]/u[3]] - wp[-1]] - 
   w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[-1]] + 
   w[2, wm[-zz[3, 6, 8, 10]] - wp[-1]] + 
   w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[-1]] - 
   w[2, wm[-zzb[3, 6, 8, 10]] - wp[-1]] - w[2, wm[Infinity] - wp[0]] + 
   w[2, wm[-(v[1]/u[4])] - wp[0]] + w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[0]] - 
   w[2, wm[-zz[3, 6, 8, 10]] - wp[0]] - 
   w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[0]] + 
   w[2, wm[-zzb[3, 6, 8, 10]] - wp[0]] + w[2, wm[Infinity] - wp[Infinity]] + 
   2*w[2, wm[-u[2]] - wp[Infinity]] - 
   w[2, wm[-1 + u[1]/u[3]] - wp[Infinity]] - 
   3*w[2, wm[u[2]*(-1 + u[4]) - v[1]] - wp[Infinity]] + 
   2*w[2, wm[-v[1]] - wp[Infinity]] + 
   w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[Infinity]] - 
   w[2, wm[-zz[3, 6, 8, 10]] - wp[Infinity]] - 
   w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[Infinity]] + 
   w[2, wm[-zzb[3, 6, 8, 10]] - wp[Infinity]] + 
   w[2, -wp[-1] + wp[Infinity]] + w[2, -wp[0] + wp[Infinity]] - 
   w[2, wm[-(v[1]/u[4])] - wp[-u[2]]] - 
   w[2, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - wp[-u[2]]] + 
   w[2, wm[-zz[3, 6, 8, 10]] - wp[-u[2]]] - 
   w[2, wm[-zzb[3, 6, 8, 10]] - wp[-u[2]]] + 
   2*w[2, -wp[Infinity] + wp[-u[2]]] - w[2, -wp[-1] + wp[-1 + u[1]/u[3]]] + 
   w[2, -wp[Infinity] + wp[-1 + u[1]/u[3]]] + 
   w[2, wm[-(v[1]/u[4])] - wp[u[2]*(-1 + u[4]) - v[1]]] + 
   w[2, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - 
     wp[u[2]*(-1 + u[4]) - v[1]]] + 
   w[2, wm[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])] - wp[u[2]*(-1 + u[4]) - v[1]]] - 
   3*w[2, -wp[Infinity] + wp[u[2]*(-1 + u[4]) - v[1]]] - 
   w[2, wm[-(v[1]/u[4])] - wp[-v[1]]] - 
   w[2, wm[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])] - wp[-v[1]]] - 
   w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[-v[1]]] + 
   w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[-v[1]]] + 
   2*w[2, -wp[Infinity] + wp[-v[1]]] - w[2, -wp[0] + wp[-(v[1]/u[4])]] + 
   w[2, -wp[-u[2]] + wp[-(v[1]/u[4])]] - 
   w[2, -wp[u[2]*(-1 + u[4]) - v[1]] + wp[-(v[1]/u[4])]] + 
   w[2, -wp[-v[1]] + wp[-(v[1]/u[4])]] + 
   w[2, -wp[-u[2]] + wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])]] - 
   w[2, -wp[u[2]*(-1 + u[4]) - v[1]] + wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/
       (-1 + u[3])]] - w[2, -wp[u[2]*(-1 + u[4]) - v[1]] + 
     wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])]] + 
   w[2, -wp[-v[1]] + wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])]] + w[2, -wp[-1] + wp[-1 + zz[1, 3, 5, 8]]] - 
   w[2, -wp[0] + wp[-1 + zz[1, 3, 5, 8]]] - 
   w[2, -wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] + 
   w[2, -wp[-v[1]] + wp[-1 + zz[1, 3, 5, 8]]] - 
   w[2, -wp[-1] + wp[-zz[3, 6, 8, 10]]] + 
   w[2, -wp[0] + wp[-zz[3, 6, 8, 10]]] + 
   w[2, -wp[Infinity] + wp[-zz[3, 6, 8, 10]]] - 
   w[2, -wp[-u[2]] + wp[-zz[3, 6, 8, 10]]] - 
   w[2, -wp[-1] + wp[-1 + zzb[1, 3, 5, 8]]] + 
   w[2, -wp[0] + wp[-1 + zzb[1, 3, 5, 8]]] + 
   w[2, -wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] - 
   w[2, -wp[-v[1]] + wp[-1 + zzb[1, 3, 5, 8]]] + 
   w[2, -wp[-1] + wp[-zzb[3, 6, 8, 10]]] - 
   w[2, -wp[0] + wp[-zzb[3, 6, 8, 10]]] - 
   w[2, -wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] + 
   w[2, -wp[-u[2]] + wp[-zzb[3, 6, 8, 10]]], -4*log[-u[2]] - log[u[1]/u[3]] - 
   log[-(u[2]*u[4]*u[5])] + 2*log[u[2] - u[2]*u[4]*u[5]] + 
   log[-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])) + (u[2]*u[3]*u[4]*u[5] - v[1])/
      (u[4] - u[3]*u[4]*u[5])] + 
   log[-(ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])) + (u[2]*u[3]*u[4]*u[5] - v[1])/
      (u[4] - u[3]*u[4]*u[5])] + 
   4*log[u[2] + (u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
   log[u[2] + u[2]*(-1 + u[4]) - v[1]] - log[-v[1]] + log[-(v[1]/u[4])] - 
   log[-((u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])) - v[1]/u[4]] + 
   2*log[u[2] + (-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - 
   2*log[-((u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])) + 
      (-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] + 
   log[-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])) + (u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
       u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))] + 
   log[-(ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])) + (u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
       u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))] - 
   4*log[u[2] + (u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
       (u[4]*(-1 + u[5]))] - 
   log[-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])) + (u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
      (u[1] - u[3]*v[2])] - 
   log[-(ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])) + (u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
      (u[1] - u[3]*v[2])] + 
   2*log[u[2] + (u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/(u[1] - u[3]*v[2])] - 
   4*log[1 - zz[3, 6, 8, 10]] + 
   2*log[-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])) - zz[3, 6, 8, 10]] + 
   2*log[-(ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])) - zz[3, 6, 8, 10]] - 
   4*log[-((u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])) - 
      zz[3, 6, 8, 10]] + 4*log[-zz[3, 6, 8, 10]] + 2*w[0, wp[-1]] - 
   w[0, wp[0]] + w[0, wp[(u[2]*u[3]*u[4]*u[5] - v[1])/
      (u[4] - u[3]*u[4]*u[5])]] - w[0, wp[-zz[3, 6, 8, 10]]] - 
   w[0, wp[-zzb[3, 6, 8, 10]]] - 2*w[1, wm[Infinity] - wp[-1]] + 
   w[1, wm[Infinity] - wp[0]] + 
   w[1, wm[Infinity] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
       (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] + 
   w[1, wm[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]] - 
   2*w[1, wm[Infinity] - wp[Infinity]] - 
   w[1, wm[-1 + u[1]/u[3]] - wp[Infinity]] - 
   w[1, wm[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] - 
     wp[Infinity]] + 
   w[1, wm[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])] - wp[Infinity]] + 
   w[1, wm[-1 + zz[1, 3, 5, 8]] - wp[Infinity]] + 
   w[1, wm[-zz[3, 6, 8, 10]] - wp[Infinity]] - 
   w[1, wm[-1 + zzb[1, 3, 5, 8]] - wp[Infinity]] + 
   w[1, wm[-zzb[3, 6, 8, 10]] - wp[Infinity]] + 
   w[1, wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])] - wp[Infinity]] - 3*w[1, -wp[-1] + wp[Infinity]] - 
   w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[Infinity]] + 
   w[1, -wp[-1] + wp[-1 + u[1]/u[3]]] + 
   w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[(u[2]*u[3]*u[4]*u[5] - v[1])/
       (u[4] - u[3]*u[4]*u[5])]] + 
   w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[(u[2]*u[3]*u[4]*u[5] - v[1])/
       (u[4] - u[3]*u[4]*u[5])]] - 
   w[1, -wp[Infinity] + wp[(u[2]*u[3]*u[4]*u[5] - v[1])/
       (u[4] - u[3]*u[4]*u[5])]] + 2*w[1, -wp[Infinity] + wp[-v[1]]] + 
   w[1, -wp[0] + wp[-(v[1]/u[4])]] - 
   w[1, -wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
     wp[-(v[1]/u[4])]] - w[1, -wp[-v[1]] + wp[-(v[1]/u[4])]] - 
   w[1, -wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
     wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])]] - 
   w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
        u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))]] - 
   w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
        u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))]] - 
   w[1, -wp[Infinity] + wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
        u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))]] + 
   w[1, -wp[-(v[1]/u[4])] + wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
        u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))]] + 
   w[1, -wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] + 
     wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
       (u[4]*(-1 + u[5]))]] + 
   w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[(u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
       (u[1] - u[3]*v[2])]] + 
   w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[(u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
       (u[1] - u[3]*v[2])]] - 
   w[1, -wp[Infinity] + wp[(u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
       (u[1] - u[3]*v[2])]] - 
   w[1, -wp[-v[1]] + wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])]] + 
   w[1, -wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
        (u[4]*(-1 + u[5]))] + wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + 
        u[3]*v[1]*v[2])/(u[1] - u[3]*v[2])]] - 
   w[1, -wp[(u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/(u[1] - u[3]*v[2])] + 
     wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])]] - w[1, -wp[-1] + wp[-1 + zz[1, 3, 5, 8]]] + 
   w[1, -wp[0] + wp[-1 + zz[1, 3, 5, 8]]] - 
   w[1, -wp[-v[1]] + wp[-1 + zz[1, 3, 5, 8]]] + 
   w[1, -wp[-1] + wp[-zz[3, 6, 8, 10]]] - 
   w[1, -wp[0] + wp[-zz[3, 6, 8, 10]]] - 
   w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-zz[3, 6, 8, 10]]] - 
   w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-zz[3, 6, 8, 10]]] + 
   3*w[1, -wp[Infinity] + wp[-zz[3, 6, 8, 10]]] + 
   w[1, -wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
     wp[-zz[3, 6, 8, 10]]] - 
   w[1, -wp[(u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/(u[1] - u[3]*v[2])] + 
     wp[-zz[3, 6, 8, 10]]] + w[1, -wp[-1] + wp[-1 + zzb[1, 3, 5, 8]]] - 
   w[1, -wp[0] + wp[-1 + zzb[1, 3, 5, 8]]] + 
   w[1, -wp[-v[1]] + wp[-1 + zzb[1, 3, 5, 8]]] - 
   w[1, -wp[-1] + wp[-zzb[3, 6, 8, 10]]] + 
   w[1, -wp[0] + wp[-zzb[3, 6, 8, 10]]] - 
   w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-zzb[3, 6, 8, 10]]] - 
   w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-zzb[3, 6, 8, 10]]] + 
   3*w[1, -wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] - 
   w[1, -wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
     wp[-zzb[3, 6, 8, 10]]] + 
   w[1, -wp[(u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/(u[1] - u[3]*v[2])] + 
     wp[-zzb[3, 6, 8, 10]]] + w[2, wm[Infinity] - wp[-1]] - 
   w[2, wm[-1 + u[1]/u[3]] - wp[-1]] + 
   w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[-1]] - 
   w[2, wm[-zz[3, 6, 8, 10]] - wp[-1]] - 
   w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[-1]] + 
   w[2, wm[-zzb[3, 6, 8, 10]] - wp[-1]] + w[2, wm[Infinity] - wp[0]] - 
   w[2, wm[-(v[1]/u[4])] - wp[0]] - w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[0]] + 
   w[2, wm[-zz[3, 6, 8, 10]] - wp[0]] + 
   w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[0]] - 
   w[2, wm[-zzb[3, 6, 8, 10]] - wp[0]] - 
   w[2, wm[Infinity] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
       (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] - 
   w[2, wm[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] - 
     wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])]] + 
   w[2, wm[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
       (u[4]*(-1 + u[5]))] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
       (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] - 
   w[2, wm[(u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/(u[1] - u[3]*v[2])] - 
     wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])]] + w[2, wm[-zz[3, 6, 8, 10]] - 
     wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])]] + w[2, wm[-zzb[3, 6, 8, 10]] - 
     wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])]] - 
   w[2, wm[Infinity] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] - 
   w[2, wm[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] - 
     wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])]] + 
   w[2, wm[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
       (u[4]*(-1 + u[5]))] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] - 
   w[2, wm[(u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/(u[1] - u[3]*v[2])] - 
     wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])]] + w[2, wm[-zz[3, 6, 8, 10]] - 
     wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])]] + w[2, wm[-zzb[3, 6, 8, 10]] - 
     wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])]] + 2*w[2, wm[Infinity] - wp[Infinity]] + 
   w[2, wm[-1 + u[1]/u[3]] - wp[Infinity]] - 
   2*w[2, wm[-v[1]] - wp[Infinity]] + 
   w[2, wm[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
       (u[4]*(-1 + u[5]))] - wp[Infinity]] + 
   w[2, wm[(u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/(u[1] - u[3]*v[2])] - 
     wp[Infinity]] - 
   w[2, wm[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])] - wp[Infinity]] - 
   w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[Infinity]] - 
   2*w[2, wm[-zz[3, 6, 8, 10]] - wp[Infinity]] + 
   w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[Infinity]] - 
   2*w[2, wm[-zzb[3, 6, 8, 10]] - wp[Infinity]] - 
   w[2, -wp[-1] + wp[Infinity]] - w[2, -wp[0] + wp[Infinity]] - 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[Infinity]] - 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[Infinity]] + 
   w[2, -wp[-1] + wp[-1 + u[1]/u[3]]] - 
   w[2, -wp[Infinity] + wp[-1 + u[1]/u[3]]] + 
   w[2, wm[-(v[1]/u[4])] - wp[(u[2]*u[3]*u[4]*u[5] - v[1])/
       (u[4] - u[3]*u[4]*u[5])]] + 
   w[2, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - 
     wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])]] - 
   w[2, wm[-zz[3, 6, 8, 10]] - wp[(u[2]*u[3]*u[4]*u[5] - v[1])/
       (u[4] - u[3]*u[4]*u[5])]] + w[2, wm[-zzb[3, 6, 8, 10]] - 
     wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])]] - 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[(u[2]*u[3]*u[4]*u[5] - v[1])/
       (u[4] - u[3]*u[4]*u[5])]] - 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[(u[2]*u[3]*u[4]*u[5] - v[1])/
       (u[4] - u[3]*u[4]*u[5])]] + w[2, wm[-(v[1]/u[4])] - wp[-v[1]]] + 
   w[2, wm[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])] - wp[-v[1]]] + 
   w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[-v[1]]] - 
   w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[-v[1]]] - 
   2*w[2, -wp[Infinity] + wp[-v[1]]] - 
   w[2, wm[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
       (u[4]*(-1 + u[5]))] - wp[-(v[1]/u[4])]] + 
   w[2, -wp[0] + wp[-(v[1]/u[4])]] - 
   w[2, -wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
     wp[-(v[1]/u[4])]] - w[2, -wp[-v[1]] + wp[-(v[1]/u[4])]] - 
   w[2, wm[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
       (u[4]*(-1 + u[5]))] - wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/
       (-1 + u[3])]] - 
   w[2, -wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
     wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])]] - 
   w[2, wm[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])] - wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
        u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))]] + 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
        u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))]] + 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
        u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))]] + 
   w[2, -wp[Infinity] + wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
        u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))]] - 
   w[2, -wp[-(v[1]/u[4])] + wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
        u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))]] - 
   w[2, -wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] + 
     wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
       (u[4]*(-1 + u[5]))]] + 
   w[2, wm[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])] - wp[(u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
       (u[1] - u[3]*v[2])]] + w[2, wm[-zz[3, 6, 8, 10]] - 
     wp[(u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/(u[1] - u[3]*v[2])]] - 
   w[2, wm[-zzb[3, 6, 8, 10]] - wp[(u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
       (u[1] - u[3]*v[2])]] - 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[(u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
       (u[1] - u[3]*v[2])]] - 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[(u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
       (u[1] - u[3]*v[2])]] + 
   w[2, -wp[Infinity] + wp[(u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
       (u[1] - u[3]*v[2])]] + 
   w[2, -wp[Infinity] + wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])]] - 
   w[2, -wp[-v[1]] + wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])]] + 
   w[2, -wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
        (u[4]*(-1 + u[5]))] + wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + 
        u[3]*v[1]*v[2])/(u[1] - u[3]*v[2])]] - 
   w[2, -wp[(u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/(u[1] - u[3]*v[2])] + 
     wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])]] - w[2, -wp[-1] + wp[-1 + zz[1, 3, 5, 8]]] + 
   w[2, -wp[0] + wp[-1 + zz[1, 3, 5, 8]]] + 
   w[2, -wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] - 
   w[2, -wp[-v[1]] + wp[-1 + zz[1, 3, 5, 8]]] + 
   w[2, -wp[-1] + wp[-zz[3, 6, 8, 10]]] - 
   w[2, -wp[0] + wp[-zz[3, 6, 8, 10]]] + 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-zz[3, 6, 8, 10]]] + 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-zz[3, 6, 8, 10]]] - 
   2*w[2, -wp[Infinity] + wp[-zz[3, 6, 8, 10]]] + 
   w[2, -wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
     wp[-zz[3, 6, 8, 10]]] - 
   w[2, -wp[(u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/(u[1] - u[3]*v[2])] + 
     wp[-zz[3, 6, 8, 10]]] + w[2, -wp[-1] + wp[-1 + zzb[1, 3, 5, 8]]] - 
   w[2, -wp[0] + wp[-1 + zzb[1, 3, 5, 8]]] - 
   w[2, -wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] + 
   w[2, -wp[-v[1]] + wp[-1 + zzb[1, 3, 5, 8]]] - 
   w[2, -wp[-1] + wp[-zzb[3, 6, 8, 10]]] + 
   w[2, -wp[0] + wp[-zzb[3, 6, 8, 10]]] + 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-zzb[3, 6, 8, 10]]] + 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-zzb[3, 6, 8, 10]]] - 
   2*w[2, -wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] - 
   w[2, -wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
     wp[-zzb[3, 6, 8, 10]]] + 
   w[2, -wp[(u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/(u[1] - u[3]*v[2])] + 
     wp[-zzb[3, 6, 8, 10]]], -6*log[u[1]/u[3]] - 6*log[-(u[2]*u[4]*u[5])] + 
   4*log[u[2] - u[2]*u[4]*u[5]] + 
   log[-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])) + (u[2]*u[3]*u[4]*u[5] - v[1])/
      (u[4] - u[3]*u[4]*u[5])] + 
   log[-(ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])) + (u[2]*u[3]*u[4]*u[5] - v[1])/
      (u[4] - u[3]*u[4]*u[5])] + 
   2*log[u[2] + (u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] - 
   6*log[u[2] + u[2]*(-1 + u[4]) - v[1]] + 3*log[-v[1]] - 
   5*log[-(v[1]/u[4])] + 
   4*log[-((u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])) - 
      v[1]/u[4]] + 12*log[u[2] + (-(u[2]*(-1 + u[3] + u[4])) + v[1])/
       (-1 + u[3])] - 
   4*log[-((u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])) + 
      (-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] + 
   log[-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])) + (-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])] + 
   log[-(ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])) + (-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])] + 
   2*log[-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])) + (u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
        u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))] + 
   2*log[-(ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])) + (u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
        u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))] - 
   8*log[u[2] + (u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
       (u[4]*(-1 + u[5]))] - 2*log[(u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
      (u[1] - u[3]*v[2])] + 2*log[(v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
      (u[4]*(u[1] - u[3]*u[5]*v[2]))] - 
   log[-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])) + (u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
      (u[1] - u[3]*v[2])] - 
   log[-(ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])) + (u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
      (u[1] - u[3]*v[2])] - 
   3*log[u[2] + (u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/(u[1] - u[3]*v[2])] + 
   7*log[u[2]*u[4]*u[5] + (u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
       (u[1] - u[3]*v[2])] - 
   log[-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])) + (v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
      (u[4]*(u[1] - u[3]*u[5]*v[2]))] - 
   log[-(ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])) + (v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
      (u[4]*(u[1] - u[3]*u[5]*v[2]))] + log[-1 + zz[1, 3, 5, 8]] - 
   log[zz[1, 3, 5, 8]] + 
   2*log[-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10]) + zz[1, 3, 5, 8]] + 
   2*log[-1 - ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8]) + zz[1, 3, 5, 8]] - 
   4*log[-1 - (-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3]) + zz[1, 3, 5, 8]] - 
   3*log[1 - zz[3, 6, 8, 10]] + 
   2*log[-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])) - zz[3, 6, 8, 10]] + 
   2*log[-(ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])) - zz[3, 6, 8, 10]] - 
   4*log[-((u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])) - 
      zz[3, 6, 8, 10]] + 3*log[-zz[3, 6, 8, 10]] + 2*sw[1, 0] + 
   2*w[0, wm[Infinity]] - w[0, wp[-1 + zz[1, 3, 5, 8]]] + 
   2*w[0, wp[-1 + zz[1, 3, 6, 8]]] - w[0, wp[-zz[3, 5, 8, 10]]] - 
   w[0, wp[-zz[3, 6, 8, 10]]] - w[0, wp[-1 + zzb[1, 3, 5, 8]]] + 
   2*w[0, wp[-1 + zzb[1, 3, 6, 8]]] - w[0, wp[-zzb[3, 5, 8, 10]]] - 
   w[0, wp[-zzb[3, 6, 8, 10]]] - 2*w[1, wm[Infinity] - wp[-1]] + 
   w[1, wm[Infinity] - wp[0]] - 8*w[1, wm[Infinity] - wp[Infinity]] - 
   w[1, wm[-1 + u[1]/u[3]] - wp[Infinity]] + 
   2*w[1, wm[-(v[1]/u[4])] - wp[Infinity]] + 
   6*w[1, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - 
      wp[Infinity]] - 2*w[1, wm[-1 + zz[1, 3, 5, 8]] - wp[Infinity]] - 
   2*w[1, wm[-1 + zz[1, 3, 6, 8]] - wp[Infinity]] + 
   w[1, wm[-zz[3, 5, 8, 10]] - wp[Infinity]] - 
   2*w[1, wm[-zz[3, 6, 8, 10]] - wp[Infinity]] + 
   4*w[1, wm[-1 + zzb[1, 3, 5, 8]] - wp[Infinity]] - 
   2*w[1, wm[-1 + zzb[1, 3, 6, 8]] - wp[Infinity]] + 
   w[1, wm[-zzb[3, 5, 8, 10]] - wp[Infinity]] + 
   4*w[1, wm[-zzb[3, 6, 8, 10]] - wp[Infinity]] - 
   2*w[1, -wp[-1] + wp[Infinity]] + w[1, -wp[0] + wp[Infinity]] + 
   3*w[1, -wp[Infinity] + wp[-1 + u[1]/u[3]]] - 
   6*w[1, -wp[Infinity] + wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/
        (-1 + u[3])]] - 
   w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-1 + zz[1, 3, 5, 8]]] - 
   w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-1 + zz[1, 3, 5, 8]]] + 
   6*w[1, -wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] + 
   w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-1 + zz[1, 3, 6, 8]]] + 
   w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-1 + zz[1, 3, 6, 8]]] - 
   3*w[1, -wp[Infinity] + wp[-1 + zz[1, 3, 6, 8]]] - 
   w[1, -wp[-(v[1]/u[4])] + wp[-1 + zz[1, 3, 6, 8]]] - 
   w[1, -wp[-1 + zz[1, 3, 5, 8]] + wp[-1 + zz[1, 3, 6, 8]]] + 
   w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-zz[3, 5, 8, 10]]] + 
   w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-zz[3, 5, 8, 10]]] - 
   w[1, -wp[-1 + u[1]/u[3]] + wp[-zz[3, 5, 8, 10]]] + 
   w[1, -wp[-1 + zz[1, 3, 5, 8]] + wp[-zz[3, 5, 8, 10]]] - 
   w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-zz[3, 6, 8, 10]]] - 
   w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-zz[3, 6, 8, 10]]] + 
   6*w[1, -wp[Infinity] + wp[-zz[3, 6, 8, 10]]] + 
   w[1, -wp[-1 + zz[1, 3, 6, 8]] + wp[-zz[3, 6, 8, 10]]] - 
   w[1, -wp[-zz[3, 5, 8, 10]] + wp[-zz[3, 6, 8, 10]]] - 
   w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-1 + zzb[1, 3, 5, 8]]] - 
   w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-1 + zzb[1, 3, 5, 8]]] + 
   w[1, -wp[-1 + zz[1, 3, 6, 8]] + wp[-1 + zzb[1, 3, 5, 8]]] - 
   w[1, -wp[-zz[3, 5, 8, 10]] + wp[-1 + zzb[1, 3, 5, 8]]] + 
   w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-1 + zzb[1, 3, 6, 8]]] + 
   w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-1 + zzb[1, 3, 6, 8]]] - 
   3*w[1, -wp[Infinity] + wp[-1 + zzb[1, 3, 6, 8]]] - 
   w[1, -wp[-(v[1]/u[4])] + wp[-1 + zzb[1, 3, 6, 8]]] - 
   w[1, -wp[-1 + zz[1, 3, 5, 8]] + wp[-1 + zzb[1, 3, 6, 8]]] + 
   w[1, -wp[-zz[3, 6, 8, 10]] + wp[-1 + zzb[1, 3, 6, 8]]] + 
   w[1, -wp[-1 + zzb[1, 3, 5, 8]] + wp[-1 + zzb[1, 3, 6, 8]]] + 
   w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-zzb[3, 5, 8, 10]]] + 
   w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-zzb[3, 5, 8, 10]]] - 
   w[1, -wp[-1 + u[1]/u[3]] + wp[-zzb[3, 5, 8, 10]]] + 
   w[1, -wp[-1 + zz[1, 3, 5, 8]] + wp[-zzb[3, 5, 8, 10]]] - 
   w[1, -wp[-zz[3, 6, 8, 10]] + wp[-zzb[3, 5, 8, 10]]] - 
   w[1, -wp[-1 + zzb[1, 3, 5, 8]] + wp[-zzb[3, 5, 8, 10]]] - 
   w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-zzb[3, 6, 8, 10]]] - 
   w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-zzb[3, 6, 8, 10]]] - 
   w[1, -wp[-1 + zz[1, 3, 6, 8]] + wp[-zzb[3, 6, 8, 10]]] + 
   w[1, -wp[-zz[3, 5, 8, 10]] + wp[-zzb[3, 6, 8, 10]]] - 
   w[1, -wp[-1 + zzb[1, 3, 6, 8]] + wp[-zzb[3, 6, 8, 10]]] + 
   w[1, -wp[-zzb[3, 5, 8, 10]] + wp[-zzb[3, 6, 8, 10]]] + 
   w[2, wm[Infinity] - wp[-1]] - w[2, wm[-1 + u[1]/u[3]] - wp[-1]] + 
   w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[-1]] - 
   w[2, wm[-zz[3, 6, 8, 10]] - wp[-1]] - 
   w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[-1]] + 
   w[2, wm[-zzb[3, 6, 8, 10]] - wp[-1]] + w[2, wm[Infinity] - wp[0]] - 
   w[2, wm[-(v[1]/u[4])] - wp[0]] - w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[0]] + 
   w[2, wm[-zz[3, 6, 8, 10]] - wp[0]] + 
   w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[0]] - 
   w[2, wm[-zzb[3, 6, 8, 10]] - wp[0]] + 
   w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
       (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] - 
   w[2, wm[-1 + zz[1, 3, 6, 8]] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
       (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] - 
   w[2, wm[-zz[3, 5, 8, 10]] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
       (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] + 
   w[2, wm[-zz[3, 6, 8, 10]] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
       (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] + 
   w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
       (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] - 
   w[2, wm[-1 + zzb[1, 3, 6, 8]] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
       (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] - 
   w[2, wm[-zzb[3, 5, 8, 10]] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
       (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] + 
   w[2, wm[-zzb[3, 6, 8, 10]] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
       (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] + 
   w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] - 
   w[2, wm[-1 + zz[1, 3, 6, 8]] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] - 
   w[2, wm[-zz[3, 5, 8, 10]] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] + 
   w[2, wm[-zz[3, 6, 8, 10]] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] + 
   w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] - 
   w[2, wm[-1 + zzb[1, 3, 6, 8]] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] - 
   w[2, wm[-zzb[3, 5, 8, 10]] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] + 
   w[2, wm[-zzb[3, 6, 8, 10]] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] + 
   2*w[2, wm[Infinity] - wp[Infinity]] - 
   w[2, wm[-1 + u[1]/u[3]] - wp[Infinity]] - 
   w[2, wm[-(v[1]/u[4])] - wp[Infinity]] - 
   2*w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[Infinity]] + 
   w[2, wm[-1 + zz[1, 3, 6, 8]] - wp[Infinity]] + 
   w[2, wm[-zz[3, 5, 8, 10]] - wp[Infinity]] - 
   2*w[2, wm[-zz[3, 6, 8, 10]] - wp[Infinity]] - 
   2*w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[Infinity]] + 
   w[2, wm[-1 + zzb[1, 3, 6, 8]] - wp[Infinity]] + 
   w[2, wm[-zzb[3, 5, 8, 10]] - wp[Infinity]] - 
   2*w[2, wm[-zzb[3, 6, 8, 10]] - wp[Infinity]] - 
   w[2, -wp[-1] + wp[Infinity]] - w[2, -wp[0] + wp[Infinity]] + 
   w[2, wm[-zz[3, 5, 8, 10]] - wp[-1 + u[1]/u[3]]] + 
   w[2, wm[-zzb[3, 5, 8, 10]] - wp[-1 + u[1]/u[3]]] + 
   w[2, -wp[-1] + wp[-1 + u[1]/u[3]]] + 
   w[2, -wp[Infinity] + wp[-1 + u[1]/u[3]]] + 
   w[2, wm[-1 + zz[1, 3, 6, 8]] - wp[-(v[1]/u[4])]] + 
   w[2, wm[-1 + zzb[1, 3, 6, 8]] - wp[-(v[1]/u[4])]] + 
   w[2, -wp[0] + wp[-(v[1]/u[4])]] + w[2, -wp[Infinity] + wp[-(v[1]/u[4])]] + 
   w[2, wm[-1 + zz[1, 3, 6, 8]] - wp[-1 + zz[1, 3, 5, 8]]] - 
   w[2, wm[-zz[3, 5, 8, 10]] - wp[-1 + zz[1, 3, 5, 8]]] + 
   w[2, wm[-1 + zzb[1, 3, 6, 8]] - wp[-1 + zz[1, 3, 5, 8]]] - 
   w[2, wm[-zzb[3, 5, 8, 10]] - wp[-1 + zz[1, 3, 5, 8]]] - 
   w[2, -wp[-1] + wp[-1 + zz[1, 3, 5, 8]]] + 
   w[2, -wp[0] + wp[-1 + zz[1, 3, 5, 8]]] + 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-1 + zz[1, 3, 5, 8]]] + 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-1 + zz[1, 3, 5, 8]]] - 
   2*w[2, -wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] - 
   w[2, wm[-zz[3, 6, 8, 10]] - wp[-1 + zz[1, 3, 6, 8]]] - 
   w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[-1 + zz[1, 3, 6, 8]]] + 
   w[2, wm[-zzb[3, 6, 8, 10]] - wp[-1 + zz[1, 3, 6, 8]]] - 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-1 + zz[1, 3, 6, 8]]] - 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-1 + zz[1, 3, 6, 8]]] + 
   w[2, -wp[Infinity] + wp[-1 + zz[1, 3, 6, 8]]] + 
   w[2, -wp[-(v[1]/u[4])] + wp[-1 + zz[1, 3, 6, 8]]] + 
   w[2, -wp[-1 + zz[1, 3, 5, 8]] + wp[-1 + zz[1, 3, 6, 8]]] + 
   w[2, wm[-zz[3, 6, 8, 10]] - wp[-zz[3, 5, 8, 10]]] + 
   w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[-zz[3, 5, 8, 10]]] - 
   w[2, wm[-zzb[3, 6, 8, 10]] - wp[-zz[3, 5, 8, 10]]] - 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-zz[3, 5, 8, 10]]] - 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-zz[3, 5, 8, 10]]] + 
   w[2, -wp[Infinity] + wp[-zz[3, 5, 8, 10]]] + 
   w[2, -wp[-1 + u[1]/u[3]] + wp[-zz[3, 5, 8, 10]]] - 
   w[2, -wp[-1 + zz[1, 3, 5, 8]] + wp[-zz[3, 5, 8, 10]]] - 
   w[2, wm[-1 + zzb[1, 3, 6, 8]] - wp[-zz[3, 6, 8, 10]]] + 
   w[2, wm[-zzb[3, 5, 8, 10]] - wp[-zz[3, 6, 8, 10]]] + 
   w[2, -wp[-1] + wp[-zz[3, 6, 8, 10]]] - 
   w[2, -wp[0] + wp[-zz[3, 6, 8, 10]]] + 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-zz[3, 6, 8, 10]]] + 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-zz[3, 6, 8, 10]]] - 
   2*w[2, -wp[Infinity] + wp[-zz[3, 6, 8, 10]]] + 
   w[2, -wp[-1 + zz[1, 3, 6, 8]] + wp[-zz[3, 6, 8, 10]]] - 
   w[2, -wp[-zz[3, 5, 8, 10]] + wp[-zz[3, 6, 8, 10]]] - 
   w[2, wm[-1 + zzb[1, 3, 6, 8]] - wp[-1 + zzb[1, 3, 5, 8]]] + 
   w[2, wm[-zzb[3, 5, 8, 10]] - wp[-1 + zzb[1, 3, 5, 8]]] + 
   w[2, -wp[-1] + wp[-1 + zzb[1, 3, 5, 8]]] - 
   w[2, -wp[0] + wp[-1 + zzb[1, 3, 5, 8]]] + 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-1 + zzb[1, 3, 5, 8]]] + 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-1 + zzb[1, 3, 5, 8]]] - 
   2*w[2, -wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] + 
   w[2, -wp[-1 + zz[1, 3, 6, 8]] + wp[-1 + zzb[1, 3, 5, 8]]] - 
   w[2, -wp[-zz[3, 5, 8, 10]] + wp[-1 + zzb[1, 3, 5, 8]]] + 
   w[2, wm[-zzb[3, 6, 8, 10]] - wp[-1 + zzb[1, 3, 6, 8]]] - 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-1 + zzb[1, 3, 6, 8]]] - 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-1 + zzb[1, 3, 6, 8]]] + 
   w[2, -wp[Infinity] + wp[-1 + zzb[1, 3, 6, 8]]] + 
   w[2, -wp[-(v[1]/u[4])] + wp[-1 + zzb[1, 3, 6, 8]]] + 
   w[2, -wp[-1 + zz[1, 3, 5, 8]] + wp[-1 + zzb[1, 3, 6, 8]]] - 
   w[2, -wp[-zz[3, 6, 8, 10]] + wp[-1 + zzb[1, 3, 6, 8]]] - 
   w[2, -wp[-1 + zzb[1, 3, 5, 8]] + wp[-1 + zzb[1, 3, 6, 8]]] - 
   w[2, wm[-zzb[3, 6, 8, 10]] - wp[-zzb[3, 5, 8, 10]]] - 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-zzb[3, 5, 8, 10]]] - 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-zzb[3, 5, 8, 10]]] + 
   w[2, -wp[Infinity] + wp[-zzb[3, 5, 8, 10]]] + 
   w[2, -wp[-1 + u[1]/u[3]] + wp[-zzb[3, 5, 8, 10]]] - 
   w[2, -wp[-1 + zz[1, 3, 5, 8]] + wp[-zzb[3, 5, 8, 10]]] + 
   w[2, -wp[-zz[3, 6, 8, 10]] + wp[-zzb[3, 5, 8, 10]]] + 
   w[2, -wp[-1 + zzb[1, 3, 5, 8]] + wp[-zzb[3, 5, 8, 10]]] - 
   w[2, -wp[-1] + wp[-zzb[3, 6, 8, 10]]] + 
   w[2, -wp[0] + wp[-zzb[3, 6, 8, 10]]] + 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-zzb[3, 6, 8, 10]]] + 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-zzb[3, 6, 8, 10]]] - 
   2*w[2, -wp[Infinity] + wp[-zzb[3, 6, 8, 10]]] - 
   w[2, -wp[-1 + zz[1, 3, 6, 8]] + wp[-zzb[3, 6, 8, 10]]] + 
   w[2, -wp[-zz[3, 5, 8, 10]] + wp[-zzb[3, 6, 8, 10]]] - 
   w[2, -wp[-1 + zzb[1, 3, 6, 8]] + wp[-zzb[3, 6, 8, 10]]] + 
   w[2, -wp[-zzb[3, 5, 8, 10]] + wp[-zzb[3, 6, 8, 10]]], 
  -3*log[-u[2]] - log[u[1]/u[3]] + 2*log[-(u[2]*u[4]*u[5])] - 
   log[u[2] - u[2]*u[4]*u[5]] + 
   log[u[2] + (u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
   log[u[2] + u[2]*(-1 + u[4]) - v[1]] - 4*log[-v[1]] + 4*log[-(v[1]/u[4])] - 
   2*log[-((u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])) - 
      v[1]/u[4]] - log[u[2] + (-(u[2]*(-1 + u[3] + u[4])) + v[1])/
      (-1 + u[3])] + log[u[2] + (u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
       u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))] + 
   log[-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
       ab[4, 5, 6, 10]) + zz[1, 3, 5, 8]] + 
   log[-1 - ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8]) + zz[1, 3, 5, 8]] + sw[1, 0] + w[0, wp[Infinity]] - 
   w[0, wp[-1 + zz[1, 3, 5, 8]]] - 2*w[1, wm[Infinity] - wp[-1]] + 
   2*w[1, wm[Infinity] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
        (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] + 
   2*w[1, wm[Infinity] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
        (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] - 
   w[1, wm[u[2]*(-1 + u[4]) - v[1]] - wp[Infinity]] - 
   w[1, wm[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] - 
     wp[Infinity]] - 
   2*w[1, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - 
      wp[Infinity]] + w[1, wm[-1 + zz[1, 3, 5, 8]] - wp[Infinity]] + 
   2*w[1, wm[-1 + zz[1, 3, 6, 8]] - wp[Infinity]] - 
   3*w[1, wm[-1 + zzb[1, 3, 5, 8]] - wp[Infinity]] + 
   2*w[1, wm[-1 + zzb[1, 3, 6, 8]] - wp[Infinity]] - 
   2*w[1, -wp[-1] + wp[Infinity]] - 
   w[1, -wp[Infinity] + wp[u[2]*(-1 + u[4]) - v[1]]] - 
   w[1, -wp[Infinity] + wp[(u[2]*u[3]*u[4]*u[5] - v[1])/
       (u[4] - u[3]*u[4]*u[5])]] + 
   w[1, -wp[Infinity] + wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/
       (-1 + u[3])]] - 
   w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/
       (-1 + u[3])]] - 
   w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/
       (-1 + u[3])]] + w[1, -wp[Infinity] + 
     wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])]] + 
   w[1, -wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] + 
     wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])]] - 
   w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-1 + zz[1, 3, 5, 8]]] - 
   w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-1 + zz[1, 3, 5, 8]]] - 
   w[1, -wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])] + 
     wp[-1 + zz[1, 3, 5, 8]]] + 
   2*w[1, -wp[Infinity] + wp[-1 + zz[1, 3, 6, 8]]] + 
   w[1, -wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])] + 
     wp[-1 + zzb[1, 3, 5, 8]]] + 
   2*w[1, -wp[Infinity] + wp[-1 + zzb[1, 3, 6, 8]]] + 
   w[2, wm[Infinity] - wp[-1]] - w[2, wm[-1 + u[1]/u[3]] - wp[-1]] + 
   w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[-1]] - 
   w[2, wm[-zz[3, 6, 8, 10]] - wp[-1]] - 
   w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[-1]] + 
   w[2, wm[-zzb[3, 6, 8, 10]] - wp[-1]] - 
   w[2, wm[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] - 
     wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])]] + 
   w[2, wm[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])] - 
     wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])]] - w[2, wm[-1 + zz[1, 3, 5, 8]] - 
     wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])]] + w[2, wm[-1 + zz[1, 3, 6, 8]] - 
     wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])]] - w[2, wm[-1 + zzb[1, 3, 5, 8]] - 
     wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])]] + w[2, wm[-1 + zzb[1, 3, 6, 8]] - 
     wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])]] - 
   w[2, wm[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] - 
     wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])]] + 
   w[2, wm[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])] - 
     wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])]] - w[2, wm[-1 + zz[1, 3, 5, 8]] - 
     wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])]] + w[2, wm[-1 + zz[1, 3, 6, 8]] - 
     wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])]] - w[2, wm[-1 + zzb[1, 3, 5, 8]] - 
     wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])]] + w[2, wm[-1 + zzb[1, 3, 6, 8]] - 
     wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])]] - 3*w[2, wm[Infinity] - wp[Infinity]] + 
   w[2, wm[-1 + u[1]/u[3]] - wp[Infinity]] + 
   3*w[2, wm[u[2]*(-1 + u[4]) - v[1]] - wp[Infinity]] - 
   2*w[2, wm[-v[1]] - wp[Infinity]] + w[2, wm[-(v[1]/u[4])] - wp[Infinity]] + 
   w[2, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - wp[Infinity]] - 
   w[2, wm[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])] - wp[Infinity]] + 
   w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[Infinity]] - 
   w[2, wm[-1 + zz[1, 3, 6, 8]] - wp[Infinity]] + 
   3*w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[Infinity]] - 
   w[2, wm[-1 + zzb[1, 3, 6, 8]] - wp[Infinity]] - 
   w[2, -wp[-1] + wp[Infinity]] + w[2, -wp[-1] + wp[-1 + u[1]/u[3]]] - 
   w[2, -wp[Infinity] + wp[-1 + u[1]/u[3]]] - 
   w[2, wm[-(v[1]/u[4])] - wp[u[2]*(-1 + u[4]) - v[1]]] - 
   w[2, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - 
     wp[u[2]*(-1 + u[4]) - v[1]]] - 
   w[2, wm[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])] - wp[u[2]*(-1 + u[4]) - v[1]]] + 
   3*w[2, -wp[Infinity] + wp[u[2]*(-1 + u[4]) - v[1]]] + 
   w[2, wm[-(v[1]/u[4])] - wp[(u[2]*u[3]*u[4]*u[5] - v[1])/
       (u[4] - u[3]*u[4]*u[5])]] + 
   w[2, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - 
     wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])]] - 
   w[2, wm[-zz[3, 6, 8, 10]] - wp[(u[2]*u[3]*u[4]*u[5] - v[1])/
       (u[4] - u[3]*u[4]*u[5])]] + w[2, wm[-zzb[3, 6, 8, 10]] - 
     wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])]] - 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[(u[2]*u[3]*u[4]*u[5] - v[1])/
       (u[4] - u[3]*u[4]*u[5])]] - 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[(u[2]*u[3]*u[4]*u[5] - v[1])/
       (u[4] - u[3]*u[4]*u[5])]] + w[2, wm[-(v[1]/u[4])] - wp[-v[1]]] + 
   w[2, wm[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])] - wp[-v[1]]] + 
   w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[-v[1]]] - 
   w[2, wm[-1 + zzb[1, 3, 5, 8]] - wp[-v[1]]] - 
   2*w[2, -wp[Infinity] + wp[-v[1]]] - 
   w[2, wm[-1 + zz[1, 3, 6, 8]] - wp[-(v[1]/u[4])]] - 
   w[2, wm[-1 + zzb[1, 3, 6, 8]] - wp[-(v[1]/u[4])]] - 
   w[2, -wp[Infinity] + wp[-(v[1]/u[4])]] + 
   w[2, -wp[u[2]*(-1 + u[4]) - v[1]] + wp[-(v[1]/u[4])]] - 
   w[2, -wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
     wp[-(v[1]/u[4])]] - w[2, -wp[-v[1]] + wp[-(v[1]/u[4])]] - 
   w[2, wm[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])] - 
     wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])]] - 
   w[2, -wp[Infinity] + wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/
       (-1 + u[3])]] + w[2, -wp[u[2]*(-1 + u[4]) - v[1]] + 
     wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])]] - 
   w[2, -wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
     wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])]] + 
   w[2, wm[-1 + zz[1, 3, 5, 8]] - wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/
       (-1 + u[3])]] - w[2, wm[-1 + zzb[1, 3, 5, 8]] - 
     wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])]] + 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/
       (-1 + u[3])]] + 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/
       (-1 + u[3])]] - w[2, -wp[Infinity] + 
     wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])]] - 
   w[2, -wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] + 
     wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])]] + 
   w[2, -wp[u[2]*(-1 + u[4]) - v[1]] + 
     wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])]] - 
   w[2, -wp[-v[1]] + wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])]] - w[2, wm[-1 + zz[1, 3, 6, 8]] - 
     wp[-1 + zz[1, 3, 5, 8]]] - w[2, wm[-1 + zzb[1, 3, 6, 8]] - 
     wp[-1 + zz[1, 3, 5, 8]]] - w[2, -wp[-1] + wp[-1 + zz[1, 3, 5, 8]]] - 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-1 + zz[1, 3, 5, 8]]] - 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-1 + zz[1, 3, 5, 8]]] + 
   3*w[2, -wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] - 
   w[2, -wp[-v[1]] + wp[-1 + zz[1, 3, 5, 8]]] - 
   w[2, -wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])] + 
     wp[-1 + zz[1, 3, 5, 8]]] + w[2, wm[-zz[3, 6, 8, 10]] - 
     wp[-1 + zz[1, 3, 6, 8]]] + w[2, wm[-1 + zzb[1, 3, 5, 8]] - 
     wp[-1 + zz[1, 3, 6, 8]]] - w[2, wm[-zzb[3, 6, 8, 10]] - 
     wp[-1 + zz[1, 3, 6, 8]]] + 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-1 + zz[1, 3, 6, 8]]] + 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-1 + zz[1, 3, 6, 8]]] - 
   w[2, -wp[Infinity] + wp[-1 + zz[1, 3, 6, 8]]] - 
   w[2, -wp[-(v[1]/u[4])] + wp[-1 + zz[1, 3, 6, 8]]] - 
   w[2, -wp[-1 + zz[1, 3, 5, 8]] + wp[-1 + zz[1, 3, 6, 8]]] + 
   w[2, wm[-1 + zzb[1, 3, 6, 8]] - wp[-zz[3, 6, 8, 10]]] + 
   w[2, -wp[-1] + wp[-zz[3, 6, 8, 10]]] + 
   w[2, -wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
     wp[-zz[3, 6, 8, 10]]] - w[2, -wp[-1 + zz[1, 3, 6, 8]] + 
     wp[-zz[3, 6, 8, 10]]] + w[2, wm[-1 + zzb[1, 3, 6, 8]] - 
     wp[-1 + zzb[1, 3, 5, 8]]] + w[2, -wp[-1] + wp[-1 + zzb[1, 3, 5, 8]]] - 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-1 + zzb[1, 3, 5, 8]]] - 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-1 + zzb[1, 3, 5, 8]]] + 
   w[2, -wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] + 
   w[2, -wp[-v[1]] + wp[-1 + zzb[1, 3, 5, 8]]] + 
   w[2, -wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])] + 
     wp[-1 + zzb[1, 3, 5, 8]]] - w[2, -wp[-1 + zz[1, 3, 6, 8]] + 
     wp[-1 + zzb[1, 3, 5, 8]]] - w[2, wm[-zzb[3, 6, 8, 10]] - 
     wp[-1 + zzb[1, 3, 6, 8]]] + 
   w[2, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-1 + zzb[1, 3, 6, 8]]] + 
   w[2, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-1 + zzb[1, 3, 6, 8]]] - 
   w[2, -wp[Infinity] + wp[-1 + zzb[1, 3, 6, 8]]] - 
   w[2, -wp[-(v[1]/u[4])] + wp[-1 + zzb[1, 3, 6, 8]]] - 
   w[2, -wp[-1 + zz[1, 3, 5, 8]] + wp[-1 + zzb[1, 3, 6, 8]]] + 
   w[2, -wp[-zz[3, 6, 8, 10]] + wp[-1 + zzb[1, 3, 6, 8]]] + 
   w[2, -wp[-1 + zzb[1, 3, 5, 8]] + wp[-1 + zzb[1, 3, 6, 8]]] - 
   w[2, -wp[-1] + wp[-zzb[3, 6, 8, 10]]] - 
   w[2, -wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
     wp[-zzb[3, 6, 8, 10]]] + w[2, -wp[-1 + zz[1, 3, 6, 8]] + 
     wp[-zzb[3, 6, 8, 10]]] + w[2, -wp[-1 + zzb[1, 3, 6, 8]] + 
     wp[-zzb[3, 6, 8, 10]]]}, {-log[-u[2]] - log[-1 + zz[1, 3, 5, 8]] + 
   log[-zz[3, 6, 8, 10]] + sw[1, 0] - w[0, wp[0]] + w[0, wp[Infinity]] - 
   w[1, -wp[0] + wp[Infinity]] + w[1, -wp[0] + wp[-(v[1]/u[4])]] - 
   w[1, -wp[Infinity] + wp[-(v[1]/u[4])]] + 
   w[1, -wp[0] + wp[-1 + zz[1, 3, 5, 8]]] - 
   w[1, -wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] - 
   w[1, -wp[0] + wp[-zz[3, 6, 8, 10]]] + 
   w[1, -wp[Infinity] + wp[-zz[3, 6, 8, 10]]] - 
   w[1, -wp[0] + wp[-1 + zzb[1, 3, 5, 8]]] + 
   w[1, -wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] + 
   w[1, -wp[0] + wp[-zzb[3, 6, 8, 10]]] - 
   w[1, -wp[Infinity] + wp[-zzb[3, 6, 8, 10]]], 
  log[u[2] + u[2]*(-1 + u[4]) - v[1]] - log[-1 + zz[1, 3, 5, 8]] + 
   log[1 - zz[3, 6, 8, 10]] - sw[1, 0] - w[0, wp[0]] + w[0, wp[Infinity]] - 
   w[1, -wp[0] + wp[Infinity]] + 2*w[1, -wp[Infinity] + wp[-u[2]]] + 
   w[1, -wp[0] + wp[-(v[1]/u[4])]] - w[1, -wp[-u[2]] + wp[-(v[1]/u[4])]] + 
   w[1, -wp[Infinity] + wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/
       (-1 + u[3])]] - w[1, -wp[-u[2]] + 
     wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])]] + 
   w[1, -wp[0] + wp[-1 + zz[1, 3, 5, 8]]] - 
   w[1, -wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] - 
   w[1, -wp[0] + wp[-zz[3, 6, 8, 10]]] + 
   w[1, -wp[-u[2]] + wp[-zz[3, 6, 8, 10]]] - 
   w[1, -wp[0] + wp[-1 + zzb[1, 3, 5, 8]]] + 
   w[1, -wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]] + 
   w[1, -wp[0] + wp[-zzb[3, 6, 8, 10]]] - 
   w[1, -wp[-u[2]] + wp[-zzb[3, 6, 8, 10]]], log[u[2] - u[2]*u[4]*u[5]] - 
   log[u[2] + (u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/(u[1] - u[3]*v[2])] + 
   w[0, wm[Infinity]] - w[0, wp[Infinity]] + 
   w[1, wm[-1 + u[1]/u[3]] - wp[Infinity]] - 
   w[1, wm[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])] - wp[Infinity]] - 
   w[1, wm[-1 + zz[1, 3, 5, 8]] - wp[Infinity]] + 
   w[1, wm[-1 + zzb[1, 3, 5, 8]] - wp[Infinity]] - 
   w[1, -wp[Infinity] + wp[-1 + u[1]/u[3]]] + 
   w[1, -wp[Infinity] + wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])]] + w[1, -wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] - 
   w[1, -wp[Infinity] + wp[-1 + zzb[1, 3, 5, 8]]], 
  log[u[2] + (u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/(u[1] - u[3]*v[2])] - 
   log[u[2]*u[4]*u[5] + (u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
      (u[1] - u[3]*v[2])] + log[zz[1, 3, 5, 8]] - log[1 - zz[3, 6, 8, 10]] - 
   2*w[0, wm[Infinity]] + 2*w[0, wp[-1]] + 
   w[1, wm[Infinity] - wp[Infinity]] - 
   w[1, wm[-1 + u[1]/u[3]] - wp[Infinity]] + 
   w[1, wm[-1 + zz[1, 3, 5, 8]] - wp[Infinity]] - 
   w[1, wm[-zz[3, 6, 8, 10]] - wp[Infinity]] - 
   w[1, wm[-1 + zzb[1, 3, 5, 8]] - wp[Infinity]] + 
   w[1, wm[-zzb[3, 6, 8, 10]] - wp[Infinity]] - 
   w[1, -wp[-1] + wp[Infinity]] + w[1, -wp[-1] + wp[-1 + u[1]/u[3]]] - 
   w[1, -wp[-1] + wp[-1 + zz[1, 3, 5, 8]]] + 
   w[1, -wp[-1] + wp[-zz[3, 6, 8, 10]]] + 
   w[1, -wp[-1] + wp[-1 + zzb[1, 3, 5, 8]]] - 
   w[1, -wp[-1] + wp[-zzb[3, 6, 8, 10]]], -log[u[1]/u[3]] + 
   log[u[2] + (-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - 
   log[-1 + zz[1, 3, 5, 8]] + log[zz[1, 3, 5, 8]] + w[0, wm[Infinity]] - 
   w[0, wp[u[2]*(-1 + u[4]) - v[1]]] - w[1, wm[Infinity] - wp[Infinity]] + 
   w[1, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - wp[Infinity]] - 
   w[1, wm[-1 + zz[1, 3, 5, 8]] - wp[Infinity]] + 
   w[1, wm[-1 + zzb[1, 3, 5, 8]] - wp[Infinity]] + 
   3*w[1, -wp[Infinity] + wp[u[2]*(-1 + u[4]) - v[1]]] - 
   2*w[1, -wp[Infinity] + wp[-v[1]]] - 
   w[1, -wp[u[2]*(-1 + u[4]) - v[1]] + wp[-(v[1]/u[4])]] + 
   w[1, -wp[-v[1]] + wp[-(v[1]/u[4])]] - 
   w[1, -wp[u[2]*(-1 + u[4]) - v[1]] + wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/
       (-1 + u[3])]] - w[1, -wp[u[2]*(-1 + u[4]) - v[1]] + 
     wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])]] + 
   w[1, -wp[-v[1]] + wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])]] + w[1, -wp[-v[1]] + wp[-1 + zz[1, 3, 5, 8]]] - 
   w[1, -wp[-v[1]] + wp[-1 + zzb[1, 3, 5, 8]]], 
  -log[-v[1]] + log[-(v[1]/u[4])] + log[-1 + zz[1, 3, 5, 8]] - 
   log[-zz[3, 6, 8, 10]] - w[0, wm[Infinity]] + w[0, wp[0]] - 
   w[1, wm[Infinity] - wp[Infinity]] + 
   w[1, wm[-(v[1]/u[4])] - wp[Infinity]] + 
   w[1, wm[-1 + zz[1, 3, 5, 8]] - wp[Infinity]] - 
   w[1, wm[-zz[3, 6, 8, 10]] - wp[Infinity]] - 
   w[1, wm[-1 + zzb[1, 3, 5, 8]] - wp[Infinity]] + 
   w[1, wm[-zzb[3, 6, 8, 10]] - wp[Infinity]] + w[1, -wp[0] + wp[Infinity]] - 
   w[1, -wp[0] + wp[-(v[1]/u[4])]] - w[1, -wp[0] + wp[-1 + zz[1, 3, 5, 8]]] + 
   w[1, -wp[0] + wp[-zz[3, 6, 8, 10]]] + 
   w[1, -wp[0] + wp[-1 + zzb[1, 3, 5, 8]]] - 
   w[1, -wp[0] + wp[-zzb[3, 6, 8, 10]]], -log[u[1]/u[3]] - 
   log[u[2] - u[2]*u[4]*u[5]] - log[u[2] + u[2]*(-1 + u[4]) - v[1]] + 
   log[u[2] + (-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] + 
   log[u[2]*u[4]*u[5] + (u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
      (u[1] - u[3]*v[2])] + sw[1, 0] - w[1, wm[Infinity] - wp[Infinity]] - 
   w[1, wm[-1 + u[1]/u[3]] - wp[Infinity]] + 
   w[1, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - wp[Infinity]] + 
   w[1, wm[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])] - wp[Infinity]] + 
   w[1, -wp[Infinity] + wp[-1 + u[1]/u[3]]] - 
   w[1, -wp[Infinity] + wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/
       (-1 + u[3])]] - w[1, -wp[Infinity] + 
     wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])]], -log[-u[2]] - log[u[1]/u[3]] + 
   log[-(u[2]*(-1 + u[4]))] - log[u[2] - u[2]*u[4]*u[5]] - log[-v[1]] + 
   log[-(v[1]/u[4])] + log[u[2] + (-(u[2]*(-1 + u[3] + u[4])) + v[1])/
      (-1 + u[3])] + log[u[2]*u[4]*u[5] + 
     (u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/(u[1] - u[3]*v[2])] + 
   w[0, wm[Infinity]] - w[0, wp[u[2]*(-1 + u[4]) - v[1]]] - 
   3*w[1, wm[Infinity] - wp[Infinity]] + 
   w[1, wm[-(v[1]/u[4])] - wp[Infinity]] + 
   w[1, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - wp[Infinity]] + 
   w[1, wm[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])] - wp[Infinity]] + 
   3*w[1, -wp[Infinity] + wp[u[2]*(-1 + u[4]) - v[1]]] - 
   w[1, -wp[u[2]*(-1 + u[4]) - v[1]] + wp[-(v[1]/u[4])]] - 
   w[1, -wp[u[2]*(-1 + u[4]) - v[1]] + wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/
       (-1 + u[3])]] - w[1, -wp[u[2]*(-1 + u[4]) - v[1]] + 
     wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])]], -2*log[-u[2]] - log[u[1]/u[3]] + 
   log[-(u[2]*u[4]*u[5])] + log[u[2] + (u[2]*u[3]*u[4]*u[5] - v[1])/
      (u[4] - u[3]*u[4]*u[5])] - 2*log[-v[1]] + 2*log[-(v[1]/u[4])] - 
   log[-((u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])) - v[1]/u[4]] - 
   log[u[2] + (u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/(u[1] - u[3]*v[2])] + 
   log[u[2]*u[4]*u[5] + (u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
      (u[1] - u[3]*v[2])] + 2*sw[1, 0] + w[0, wm[Infinity]] - 
   w[0, wp[Infinity]] - 2*w[1, wm[Infinity] - wp[Infinity]] + 
   w[1, wm[-1 + u[1]/u[3]] - wp[Infinity]] + 
   w[1, wm[-(v[1]/u[4])] - wp[Infinity]] - 
   w[1, -wp[Infinity] + wp[-1 + u[1]/u[3]]] - 
   w[1, -wp[Infinity] + wp[-(v[1]/u[4])]], -log[-(u[2]*u[4]*u[5])] + 
   log[-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])) - zz[3, 5, 8, 10]] + 
   log[-(ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])) - zz[3, 5, 8, 10]] + log[-zz[3, 5, 8, 10]] - 
   log[zz[3, 5, 8, 10] - zz[3, 6, 8, 10]] - 
   log[-1 + zz[3, 5, 8, 10] + zzb[1, 3, 5, 8]] - w[0, wm[Infinity]] + 
   w[0, wp[-zz[3, 5, 8, 10]]] + 
   w[1, wm[Infinity] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
       (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] + 
   w[1, wm[Infinity] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] - 
   w[1, wm[Infinity] - wp[Infinity]] - 
   w[1, wm[-1 + u[1]/u[3]] - wp[Infinity]] + 
   w[1, wm[-1 + zz[1, 3, 5, 8]] - wp[Infinity]] - 
   w[1, wm[-zz[3, 6, 8, 10]] - wp[Infinity]] - 
   w[1, wm[-1 + zzb[1, 3, 5, 8]] - wp[Infinity]] + 
   w[1, wm[-zzb[3, 6, 8, 10]] - wp[Infinity]] - 
   w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-zz[3, 5, 8, 10]]] - 
   w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-zz[3, 5, 8, 10]]] + 
   w[1, -wp[Infinity] + wp[-zz[3, 5, 8, 10]]] + 
   w[1, -wp[-1 + u[1]/u[3]] + wp[-zz[3, 5, 8, 10]]] - 
   w[1, -wp[-1 + zz[1, 3, 5, 8]] + wp[-zz[3, 5, 8, 10]]] + 
   w[1, -wp[-zz[3, 5, 8, 10]] + wp[-zz[3, 6, 8, 10]]] + 
   w[1, -wp[-zz[3, 5, 8, 10]] + wp[-1 + zzb[1, 3, 5, 8]]] - 
   w[1, -wp[-zz[3, 5, 8, 10]] + wp[-zzb[3, 6, 8, 10]]], 
  -log[-u[2]] - log[-v[1]] + log[-(v[1]/u[4])] + log[-1 + zz[1, 3, 6, 8]] - 
   log[1 - zz[1, 3, 6, 8] - zz[3, 6, 8, 10]] - 
   log[-zz[1, 3, 6, 8] + zzb[1, 3, 5, 8]] + 2*sw[1, 0] - w[0, wm[Infinity]] - 
   w[0, wp[Infinity]] + 2*w[0, wp[-1 + zz[1, 3, 6, 8]]] - 
   w[1, wm[Infinity] - wp[Infinity]] + 
   w[1, wm[-(v[1]/u[4])] - wp[Infinity]] + 
   w[1, wm[-1 + zz[1, 3, 5, 8]] - wp[Infinity]] - 
   w[1, wm[-zz[3, 6, 8, 10]] - wp[Infinity]] - 
   w[1, wm[-1 + zzb[1, 3, 5, 8]] - wp[Infinity]] + 
   w[1, wm[-zzb[3, 6, 8, 10]] - wp[Infinity]] - 
   w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[Infinity]] - 
   w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[Infinity]] + 
   w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-1 + zz[1, 3, 6, 8]]] + 
   w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-1 + zz[1, 3, 6, 8]]] - 
   w[1, -wp[Infinity] + wp[-1 + zz[1, 3, 6, 8]]] - 
   w[1, -wp[-(v[1]/u[4])] + wp[-1 + zz[1, 3, 6, 8]]] - 
   w[1, -wp[-1 + zz[1, 3, 5, 8]] + wp[-1 + zz[1, 3, 6, 8]]] + 
   w[1, -wp[-1 + zz[1, 3, 6, 8]] + wp[-zz[3, 6, 8, 10]]] + 
   w[1, -wp[-1 + zz[1, 3, 6, 8]] + wp[-1 + zzb[1, 3, 5, 8]]] - 
   w[1, -wp[-1 + zz[1, 3, 6, 8]] + wp[-zzb[3, 6, 8, 10]]], 
  log[u[2] + u[2]*(-1 + u[4]) - v[1]] - 
   log[-((u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])) + 
     (-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] + 
   log[-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])) + (-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])] + 
   log[-(ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])) + (-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])] - 
   2*log[-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10]) + zz[1, 3, 5, 8]] - 
   2*log[-1 - ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8]) + zz[1, 3, 5, 8]] + 
   log[-1 - (-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3]) + zz[1, 3, 5, 8]] + 
   log[1 - zz[3, 6, 8, 10]] - 
   log[-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])) - zz[3, 6, 8, 10]] - 
   log[-(ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])) - zz[3, 6, 8, 10]] + 
   log[-((u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])) - 
     zz[3, 6, 8, 10]] - log[-zz[3, 6, 8, 10]] + 2*sw[1, 0] - 
   2*w[0, wp[Infinity]] + 2*w[0, wp[-1 + zz[1, 3, 5, 8]]] + 
   w[0, wp[-zz[3, 6, 8, 10]]] - w[0, wp[-1 + zzb[1, 3, 5, 8]]] - 
   2*w[1, wm[Infinity] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
        (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] - 
   2*w[1, wm[Infinity] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
        (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] + 
   2*w[1, wm[Infinity] - wp[Infinity]] + 
   2*w[1, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - 
      wp[Infinity]] - 2*w[1, wm[-1 + zz[1, 3, 5, 8]] - wp[Infinity]] + 
   2*w[1, wm[-1 + zzb[1, 3, 5, 8]] - wp[Infinity]] - 
   2*w[1, -wp[Infinity] + wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/
        (-1 + u[3])]] + 
   2*w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])] + wp[-1 + zz[1, 3, 5, 8]]] + 
   2*w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])] + wp[-1 + zz[1, 3, 5, 8]]] - 
   2*w[1, -wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]] + 
   w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-zz[3, 6, 8, 10]]] + 
   w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-zz[3, 6, 8, 10]]] - 
   2*w[1, -wp[Infinity] + wp[-zz[3, 6, 8, 10]]] - 
   w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-1 + zzb[1, 3, 5, 8]]] - 
   w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-1 + zzb[1, 3, 5, 8]]], 
  log[-u[2]]/2 - log[u[2] + (u[2]*u[3]*u[4]*u[5] - v[1])/
       (u[4] - u[3]*u[4]*u[5])]/2 + log[u[2] + u[2]*(-1 + u[4]) - v[1]]/2 + 
   log[1 - zz[3, 6, 8, 10]]/2 - 
   log[-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])) - zz[3, 6, 8, 10]]/2 - 
   log[-(ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])) - zz[3, 6, 8, 10]]/2 + 
   log[-((u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])) - 
      zz[3, 6, 8, 10]]/2 - log[-zz[3, 6, 8, 10]]/2 - w[0, wm[Infinity]]/2 + 
   w[0, wp[-zz[3, 6, 8, 10]]]/2 - 
   w[1, wm[Infinity] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
        (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]]/2 - 
   w[1, wm[Infinity] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
        (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]]/2 + 
   w[1, wm[Infinity] - wp[Infinity]] + 
   w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])] + wp[-zz[3, 6, 8, 10]]]/2 + 
   w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])] + wp[-zz[3, 6, 8, 10]]]/2 - 
   w[1, -wp[Infinity] + wp[-zz[3, 6, 8, 10]]], 
  log[u[1]/u[3]]/2 + log[u[2] + u[2]*(-1 + u[4]) - v[1]]/2 - 
   log[u[2] + (-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])]/2 + 
   log[u[2] + (u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/(u[1] - u[3]*v[2])]/2 - 
   log[u[2]*u[4]*u[5] + (u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
       (u[1] - u[3]*v[2])]/2 - 
   log[-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10]) + zz[1, 3, 5, 8]]/2 - 
   log[-1 - ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8]) + zz[1, 3, 5, 8]]/2 + 
   log[-1 - (-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3]) + zz[1, 3, 5, 8]]/2 - 
   w[0, wm[Infinity]]/2 + w[0, wp[-1 + zz[1, 3, 5, 8]]]/2 - 
   w[1, wm[Infinity] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
        (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]]/2 - 
   w[1, wm[Infinity] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
        (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]]/2 + 
   w[1, wm[Infinity] - wp[Infinity]] + 
   w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
          ab[4, 5, 6, 10])] + wp[-1 + zz[1, 3, 5, 8]]]/2 + 
   w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
          ab[2, 3, 7, 8])] + wp[-1 + zz[1, 3, 5, 8]]]/2 - 
   w[1, -wp[Infinity] + wp[-1 + zz[1, 3, 5, 8]]], 
  2*log[-u[2]] - 2*log[-(u[2]*u[4]*u[5])] + 
   log[-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])) + (u[2]*u[3]*u[4]*u[5] - v[1])/
      (u[4] - u[3]*u[4]*u[5])] + 
   log[-(ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])) + (u[2]*u[3]*u[4]*u[5] - v[1])/
      (u[4] - u[3]*u[4]*u[5])] - 
   2*log[u[2] + (u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] - 
   log[u[2] + u[2]*(-1 + u[4]) - v[1]] + log[-v[1]] - log[-(v[1]/u[4])] + 
   log[-((u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])) - v[1]/u[4]] + 
   3*log[u[2] + (-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - 
   log[-((u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])) + 
     (-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - 
   log[-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])) - zz[3, 6, 8, 10]] - 
   log[-(ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])) - zz[3, 6, 8, 10]] - 2*w[0, wm[Infinity]] + 
   2*w[0, wp[Infinity]] + w[0, wp[-zz[3, 6, 8, 10]]] - 
   w[0, wp[-zzb[3, 6, 8, 10]]] - 2*w[1, wm[-1 + u[1]/u[3]] - wp[Infinity]] + 
   2*w[1, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - 
      wp[Infinity]] - 2*w[1, wm[-zz[3, 6, 8, 10]] - wp[Infinity]] + 
   2*w[1, wm[-zzb[3, 6, 8, 10]] - wp[Infinity]] + 
   2*w[1, -wp[Infinity] + wp[-1 + u[1]/u[3]]] - 
   2*w[1, -wp[Infinity] + wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/
        (-1 + u[3])]] + 
   w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-zz[3, 6, 8, 10]]] + 
   w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-zz[3, 6, 8, 10]]] - 
   w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-zzb[3, 6, 8, 10]]] - 
   w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-zzb[3, 6, 8, 10]]], 
  -log[-u[2]] - log[u[1]/u[3]] + log[-(u[2]*u[4]*u[5])] - 
   log[u[2] - u[2]*u[4]*u[5]] + 
   log[u[2] + (u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] - 
   log[u[2] + u[2]*(-1 + u[4]) - v[1]] - log[-v[1]] + log[-(v[1]/u[4])] - 
   log[-((u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])) - v[1]/u[4]] + 
   log[u[2] + (u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
      (u[4]*(-1 + u[5]))] - log[u[2] + (u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
      (u[1] - u[3]*v[2])] + log[u[2]*u[4]*u[5] + 
     (u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/(u[1] - u[3]*v[2])] + 2*sw[1, 0] + 
   w[0, wm[Infinity]] - w[0, wp[Infinity]] + 
   w[1, wm[Infinity] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
       (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] + 
   w[1, wm[Infinity] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] - 
   2*w[1, wm[Infinity] - wp[Infinity]] - 
   w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[Infinity]] - 
   w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[Infinity]], -log[u[1]/u[3]] - 
   log[-(u[2]*u[4]*u[5])] + log[u[2] - u[2]*u[4]*u[5]] + 
   log[u[2] + (u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] - 
   log[-v[1]] - log[-(v[1]/u[4])] + 
   log[-((u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])) - v[1]/u[4]] + 
   2*log[u[2] + (-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - 
   log[-((u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])) + 
     (-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] + 
   log[-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])) + (u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
       u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))] + 
   log[-(ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])) + (u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
       u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))] - 
   3*log[u[2] + (u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
       (u[4]*(-1 + u[5]))] - 2*log[(u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
      (u[1] - u[3]*v[2])] + 2*log[(v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
      (u[4]*(u[1] - u[3]*u[5]*v[2]))] + 
   log[u[2] + (u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/(u[1] - u[3]*v[2])] + 
   log[u[2]*u[4]*u[5] + (u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
      (u[1] - u[3]*v[2])] - 
   log[-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])) + (v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
      (u[4]*(u[1] - u[3]*u[5]*v[2]))] - 
   log[-(ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])) + (v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
      (u[4]*(u[1] - u[3]*u[5]*v[2]))] + log[-1 + zz[1, 3, 5, 8]] + 
   log[-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
       ab[4, 5, 6, 10]) + zz[1, 3, 5, 8]] + 
   log[-1 - ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8]) + zz[1, 3, 5, 8]] - 
   log[-1 - (-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3]) + zz[1, 3, 5, 8]] - 
   log[-1 + zz[1, 3, 6, 8]] - log[1 - zz[3, 6, 8, 10]] - 
   log[-((u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])) - 
     zz[3, 6, 8, 10]] + log[1 - zz[1, 3, 6, 8] - zz[3, 6, 8, 10]] + 
   log[-zz[1, 3, 6, 8] + zzb[1, 3, 5, 8]] - 2*w[0, wm[Infinity]] + 
   2*w[0, wp[-1 + zzb[1, 3, 6, 8]]] - 
   w[1, wm[Infinity] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
       (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] - 
   w[1, wm[Infinity] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] + 
   w[1, wm[Infinity] - wp[Infinity]] + 
   w[1, wm[-(v[1]/u[4])] - wp[Infinity]] + 
   w[1, wm[-1 + zz[1, 3, 5, 8]] - wp[Infinity]] - 
   w[1, wm[-zz[3, 6, 8, 10]] - wp[Infinity]] - 
   w[1, wm[-1 + zzb[1, 3, 5, 8]] - wp[Infinity]] + 
   w[1, wm[-zzb[3, 6, 8, 10]] - wp[Infinity]] + 
   w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-1 + zzb[1, 3, 6, 8]]] + 
   w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-1 + zzb[1, 3, 6, 8]]] - 
   w[1, -wp[Infinity] + wp[-1 + zzb[1, 3, 6, 8]]] - 
   w[1, -wp[-(v[1]/u[4])] + wp[-1 + zzb[1, 3, 6, 8]]] - 
   w[1, -wp[-1 + zz[1, 3, 5, 8]] + wp[-1 + zzb[1, 3, 6, 8]]] + 
   w[1, -wp[-zz[3, 6, 8, 10]] + wp[-1 + zzb[1, 3, 6, 8]]] + 
   w[1, -wp[-1 + zzb[1, 3, 5, 8]] + wp[-1 + zzb[1, 3, 6, 8]]] - 
   w[1, -wp[-1 + zzb[1, 3, 6, 8]] + wp[-zzb[3, 6, 8, 10]]], 
  log[-u[2]] + log[u[1]/u[3]] + 3*log[-(u[2]*u[4]*u[5])] - 
   2*log[u[2] - u[2]*u[4]*u[5]] - 
   log[u[2] + (u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] - 
   log[u[2] + u[2]*(-1 + u[4]) - v[1]] - log[-v[1]] + log[-(v[1]/u[4])] - 
   log[-((u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])) - v[1]/u[4]] - 
   2*log[u[2] + (-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] + 
   log[-((u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])) + 
     (-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - 
   log[-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])) + (u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
       u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))] - 
   log[-(ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])) + (u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
       u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))] + 
   4*log[u[2] + (u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
       (u[4]*(-1 + u[5]))] + 
   log[-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])) + (u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
      (u[1] - u[3]*v[2])] + 
   log[-(ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])) + (u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
      (u[1] - u[3]*v[2])] - 
   2*log[u[2]*u[4]*u[5] + (u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
       (u[1] - u[3]*v[2])] + log[zz[1, 3, 5, 8]] + 
   log[-1 - (-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3]) + zz[1, 3, 5, 8]] - 
   log[-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])) - zz[3, 5, 8, 10]] - 
   log[-(ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])) - zz[3, 5, 8, 10]] - log[-zz[3, 5, 8, 10]] - 
   log[-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])) - zz[3, 6, 8, 10]] - 
   log[-(ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])) - zz[3, 6, 8, 10]] + 
   log[-((u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])) - 
     zz[3, 6, 8, 10]] + log[zz[3, 5, 8, 10] - zz[3, 6, 8, 10]] - 
   log[-zz[3, 6, 8, 10]] + log[-1 + zz[3, 5, 8, 10] + zzb[1, 3, 5, 8]] - 
   w[0, wm[Infinity]] + w[0, wp[-zzb[3, 5, 8, 10]]] + 
   w[1, wm[Infinity] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
       (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] + 
   w[1, wm[Infinity] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] - 
   w[1, wm[Infinity] - wp[Infinity]] - 
   w[1, wm[-1 + u[1]/u[3]] - wp[Infinity]] + 
   w[1, wm[-1 + zz[1, 3, 5, 8]] - wp[Infinity]] - 
   w[1, wm[-zz[3, 6, 8, 10]] - wp[Infinity]] - 
   w[1, wm[-1 + zzb[1, 3, 5, 8]] - wp[Infinity]] + 
   w[1, wm[-zzb[3, 6, 8, 10]] - wp[Infinity]] - 
   w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[-zzb[3, 5, 8, 10]]] - 
   w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[-zzb[3, 5, 8, 10]]] + 
   w[1, -wp[Infinity] + wp[-zzb[3, 5, 8, 10]]] + 
   w[1, -wp[-1 + u[1]/u[3]] + wp[-zzb[3, 5, 8, 10]]] - 
   w[1, -wp[-1 + zz[1, 3, 5, 8]] + wp[-zzb[3, 5, 8, 10]]] + 
   w[1, -wp[-zz[3, 6, 8, 10]] + wp[-zzb[3, 5, 8, 10]]] + 
   w[1, -wp[-1 + zzb[1, 3, 5, 8]] + wp[-zzb[3, 5, 8, 10]]] - 
   w[1, -wp[-zzb[3, 5, 8, 10]] + wp[-zzb[3, 6, 8, 10]]], 
  -log[-(u[2]*u[4]*u[5])] + log[u[2] - u[2]*u[4]*u[5]] + 
   log[-((u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])) - v[1]/u[4]] + 
   log[u[2] + (-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - 
   log[u[2] + (u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
      (u[4]*(-1 + u[5]))] - 
   log[-((u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])) - 
     zz[3, 6, 8, 10]] - w[0, wm[Infinity]] + 
   w[0, wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])]] - 
   w[1, wm[Infinity] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
       (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] - 
   w[1, wm[Infinity] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] + 
   w[1, wm[-(v[1]/u[4])] - wp[Infinity]] + 
   w[1, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - wp[Infinity]] - 
   w[1, wm[-zz[3, 6, 8, 10]] - wp[Infinity]] + 
   w[1, wm[-zzb[3, 6, 8, 10]] - wp[Infinity]] + 
   w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[(u[2]*u[3]*u[4]*u[5] - v[1])/
       (u[4] - u[3]*u[4]*u[5])]] + 
   w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[(u[2]*u[3]*u[4]*u[5] - v[1])/
       (u[4] - u[3]*u[4]*u[5])]] - 
   w[1, -wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
     wp[-(v[1]/u[4])]] - 
   w[1, -wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
     wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])]] + 
   w[1, -wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
     wp[-zz[3, 6, 8, 10]]] - 
   w[1, -wp[(u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
     wp[-zzb[3, 6, 8, 10]]], -log[-u[2]] - log[u[1]/u[3]] + 
   log[-(u[2]*(-1 + u[4]))] - log[u[2] - u[2]*u[4]*u[5]] - log[-v[1]] + 
   log[-(v[1]/u[4])] + log[u[2] + (-(u[2]*(-1 + u[3] + u[4])) + v[1])/
      (-1 + u[3])] + log[u[2]*u[4]*u[5] + 
     (u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/(u[1] - u[3]*v[2])] - 
   w[1, wm[Infinity] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
       (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] - 
   w[1, wm[Infinity] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] - 
   w[1, wm[Infinity] - wp[Infinity]] + 
   w[1, wm[-(v[1]/u[4])] - wp[Infinity]] + 
   w[1, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - wp[Infinity]] + 
   w[1, wm[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])] - wp[Infinity]] + 
   w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
        u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))]] + 
   w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
        u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))]] + 
   w[1, -wp[Infinity] + wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
        u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))]] - 
   w[1, -wp[-(v[1]/u[4])] + wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
        u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))]] - 
   w[1, -wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] + 
     wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
       (u[4]*(-1 + u[5]))]] - 
   w[1, -wp[(u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
        (u[4]*(-1 + u[5]))] + wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + 
        u[3]*v[1]*v[2])/(u[1] - u[3]*v[2])]], 2*log[-u[2]] + log[u[1]/u[3]] + 
   log[-(u[2]*u[4]*u[5])] - log[u[2] - u[2]*u[4]*u[5]] - 
   2*log[u[2] + (u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] - 
   log[u[2] + u[2]*(-1 + u[4]) - v[1]] - 
   log[u[2] + (-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] + 
   log[-((u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])) + 
     (-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - 
   log[-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])) + (u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
       u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))] - 
   log[-(ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])) + (u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
       u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))] + 
   3*log[u[2] + (u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
       (u[4]*(-1 + u[5]))] + 
   log[-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])) + (u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
      (u[1] - u[3]*v[2])] + 
   log[-(ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])) + (u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
      (u[1] - u[3]*v[2])] - log[u[2] + (u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
      (u[1] - u[3]*v[2])] - log[u[2]*u[4]*u[5] + 
     (u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/(u[1] - u[3]*v[2])] + 
   log[1 - zz[3, 6, 8, 10]] - 
   log[-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])) - zz[3, 6, 8, 10]] - 
   log[-(ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])) - zz[3, 6, 8, 10]] + 
   log[-((u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])) - 
     zz[3, 6, 8, 10]] - log[-zz[3, 6, 8, 10]] + 
   w[1, wm[Infinity] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
       (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] + 
   w[1, wm[Infinity] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] - 
   w[1, wm[Infinity] - wp[Infinity]] - 
   w[1, wm[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])] - wp[Infinity]] - 
   w[1, wm[-zz[3, 6, 8, 10]] - wp[Infinity]] + 
   w[1, wm[-zzb[3, 6, 8, 10]] - wp[Infinity]] - 
   w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[(u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
       (u[1] - u[3]*v[2])]] - 
   w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[(u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
       (u[1] - u[3]*v[2])]] + 
   w[1, -wp[Infinity] + wp[(u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
       (u[1] - u[3]*v[2])]] + 
   w[1, -wp[(u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/(u[1] - u[3]*v[2])] + 
     wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])]] + 
   w[1, -wp[(u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/(u[1] - u[3]*v[2])] + 
     wp[-zz[3, 6, 8, 10]]] - 
   w[1, -wp[(u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/(u[1] - u[3]*v[2])] + 
     wp[-zzb[3, 6, 8, 10]]], log[-u[2]] - log[-(u[2]*u[4]*u[5])] + 
   log[u[2] - u[2]*u[4]*u[5]] - 
   log[u[2] + (u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])] + 
   log[-v[1]] - log[-(v[1]/u[4])] + 
   log[-((u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])) - v[1]/u[4]] + 
   log[u[2] + (-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - 
   log[u[2] + (u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
      (u[4]*(-1 + u[5]))] - log[-1 - (-(u[2]*u[3]*u[4]*u[5]) + v[1])/
      (-1 + u[3]) + zz[1, 3, 5, 8]] - 
   w[1, wm[Infinity] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
       (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] - 
   w[1, wm[Infinity] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] + 
   w[1, wm[Infinity] - wp[Infinity]] + 
   w[1, wm[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - wp[Infinity]] - 
   w[1, wm[-1 + zz[1, 3, 5, 8]] - wp[Infinity]] + 
   w[1, wm[-1 + zzb[1, 3, 5, 8]] - wp[Infinity]] + 
   w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/
       (-1 + u[3])]] + 
   w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/
       (-1 + u[3])]] - w[1, -wp[Infinity] + 
     wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])]] - 
   w[1, -wp[(-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] + 
     wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])]] + 
   w[1, -wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])] + 
     wp[-1 + zz[1, 3, 5, 8]]] - 
   w[1, -wp[(-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3])] + 
     wp[-1 + zzb[1, 3, 5, 8]]], log[-u[2]] + log[u[1]/u[3]] - 
   log[-(u[2]*(-1 + u[4]))] + log[-(u[2]*u[4]*u[5])] - 
   log[u[2] + u[2]*(-1 + u[4]) - v[1]] + 2*log[-v[1]] - 
   log[-((u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])) - v[1]/u[4]] - 
   2*log[u[2] + (-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] + 
   log[-((u[2]*u[3]*u[4]*u[5] - v[1])/(u[4] - u[3]*u[4]*u[5])) + 
     (-(u[2]*(-1 + u[3] + u[4])) + v[1])/(-1 + u[3])] - 
   log[-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])) + (u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
       u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))] - 
   log[-(ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])) + (u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - 
       u[4]*u[5]*v[1])/(u[4]*(-1 + u[5]))] + 
   3*log[u[2] + (u[2]*(-1 + u[4])*u[4]*u[5] + v[1] - u[4]*u[5]*v[1])/
       (u[4]*(-1 + u[5]))] + 2*log[(u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
      (u[1] - u[3]*v[2])] - 2*log[(v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
      (u[4]*(u[1] - u[3]*u[5]*v[2]))] - 
   log[u[2] + (u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/(u[1] - u[3]*v[2])] - 
   2*log[u[2]*u[4]*u[5] + (u[2]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
       (u[1] - u[3]*v[2])] + 
   log[-(ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
        ab[4, 5, 6, 10])) + (v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
      (u[4]*(u[1] - u[3]*u[5]*v[2]))] + 
   log[-(ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
        ab[2, 3, 7, 8])) + (v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
      (u[4]*(u[1] - u[3]*u[5]*v[2]))] - log[-1 + zz[1, 3, 5, 8]] + 
   log[zz[1, 3, 5, 8]] - log[-1 - ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
      (ab[2, 3, 7, 8]*ab[4, 5, 6, 10]) + zz[1, 3, 5, 8]] - 
   log[-1 - ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
       ab[2, 3, 7, 8]) + zz[1, 3, 5, 8]] + 
   log[-1 - (-(u[2]*u[3]*u[4]*u[5]) + v[1])/(-1 + u[3]) + zz[1, 3, 5, 8]] + 
   w[0, wm[Infinity]] - w[0, wp[(v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
      (u[4]*(u[1] - u[3]*u[5]*v[2]))]] + 
   w[1, wm[Infinity] - wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/
       (ab[2, 3, 7, 8]*ab[4, 5, 6, 10])]] + 
   w[1, wm[Infinity] - wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/
       (ab[1, 5, 9, 10]*ab[2, 3, 7, 8])]] - 
   w[1, wm[-(v[1]/u[4])] - wp[Infinity]] - 
   w[1, wm[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])] - wp[Infinity]] - 
   w[1, wm[-1 + zz[1, 3, 5, 8]] - wp[Infinity]] + 
   w[1, wm[-1 + zzb[1, 3, 5, 8]] - wp[Infinity]] - 
   w[1, -wp[ab[4, 5, 6, cap[{2, 3}, {7, 8, 10}]]/(ab[2, 3, 7, 8]*
         ab[4, 5, 6, 10])] + wp[(v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
       (u[4]*(u[1] - u[3]*u[5]*v[2]))]] - 
   w[1, -wp[ab[9, 10, 1, cap[{7, 8}, {2, 3, 5}]]/(ab[1, 5, 9, 10]*
         ab[2, 3, 7, 8])] + wp[(v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
       (u[4]*(u[1] - u[3]*u[5]*v[2]))]] + 
   w[1, -wp[-(v[1]/u[4])] + wp[(v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
       (u[4]*(u[1] - u[3]*u[5]*v[2]))]] + 
   w[1, -wp[(v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
        (u[4]*(u[1] - u[3]*u[5]*v[2]))] + 
     wp[(u[1]*(u[2]*(-1 + u[4]) - v[1]) + u[3]*v[1]*v[2])/
       (u[1] - u[3]*v[2])]] + 
   w[1, -wp[(v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
        (u[4]*(u[1] - u[3]*u[5]*v[2]))] + wp[-1 + zz[1, 3, 5, 8]]] - 
   w[1, -wp[(v[1]*(-u[1] + u[3]*u[4]*u[5]*v[2]))/
        (u[4]*(u[1] - u[3]*u[5]*v[2]))] + wp[-1 + zzb[1, 3, 5, 8]]]}}

